Exploring the Statically Screened $G3W2$ Correction to the $GW$ Self-Energy: Charged Excitations and Total Energies of Finite Systems

Electron correlation in finite and extended systems is often described in an effective single-particle framework within the $GW$ approximation. Here, we use the statically screened second-order exchange contribution to the self-energy ($G3W2$) to calculate a perturbative correction to the $GW$ self-energy. We use this correction to calculate total correlation energies of atoms, relative energies, as well as charged excitations of a wide range of molecular systems. We show that the second-order correction improves correlation energies with respect to the RPA and also improves relative energies for many, but not all considered systems. While the full $G3W2$ contribution does not give consistent improvements over $GW$, taking the average of $GW$ and $GW + G3W2$ generally gives excellent results. Improvements over quasiparticle self-consistent $GW$, which we show to give very accurate charged excitations in small and medium molecules by itself, are only minor. $G_0W_0$ quasiparticle energies evaluated with eigenvalue and orbitals from range-separated hybrids, however, are tremendously improved upon: The second-order corrected $G_0W_0$ outperforms all existing $GW$ methods for the systems considered herein and also does not come with substantially increased computational cost compared to $G_0W_0$ for systems with up to 100 atoms.

==> anc/files/allData/QPenergies/acc24_bsle_all.csv <==
basis, starting point, molecule, IP - GW , EA - GW , IP - G3W2 , EA - G3W2 , Nbas , Nfreq , Ntime
           qsGW,   TZ3P,                       Anthracene,    7.31,    0.14,    7.22,   -0.04,   555,    15,    15 
           qsGW,   TZ3P,                         Acridine,    7.80,    0.49,    7.74,    0.32,   543,    16,    16 
           qsGW,   TZ3P,                        phenazine,    8.21,    0.92,    8.17,    0.77,   530,    15,    15 
           qsGW,   TZ3P,                          Azulene,    7.25,    0.35,    7.21,    0.17,   408,    15,    15 
           qsGW,   TZ3P,                     Benzoquinone,   10.55,    1.36,   10.65,    1.27,   298,    15,    15 
           qsGW,   TZ3P,                 Naphthalenedione,    9.72,    1.26,    9.79,    1.14,   444,    16,    16 
           qsGW,   TZ3P,                         Dichlone,    9.77,    1.67,    9.81,    1.55,   496,    17,    17 
           qsGW,   TZ3P,          tetrafluorobenzoquinone,   11.32,    2.19,   11.38,    2.10,   369,    17,    17 
           qsGW,   TZ3P,          tetrachlorobenzoquinone,   10.13,    2.21,   10.17,    2.11,   401,    17,    17 
           qsGW,   TZ3P,                     Nitrobenzene,   10.04,    0.37,   10.07,    0.23,   341,    15,    15 
           qsGW,   TZ3P, tetrafluorobenzenedicarbonitrile,   10.68,    1.51,   10.76,    1.36,   429,    15,    15 
           qsGW,   TZ3P,              Dinitrobenzonitrile,   11.04,    1.63,   11.09,    1.50,   468,    15,    15 
           qsGW,   TZ3P,                Nitrobenzonitrile,   10.47,    1.19,   10.51,    1.06,   389,    17,    17 
           qsGW,   TZ3P,                     Benzonitrile,    9.72,   -0.45,    9.71,   -0.63,   310,    14,    14 
           qsGW,   TZ3P,                    Fumaronitrile,   11.27,    0.72,   11.23,    0.60,   211,    15,    15 
           qsGW,   TZ3P,                            mDCNB,   10.22,    0.39,   10.22,    0.22,   358,    15,    15 
           qsGW,   TZ3P,                             TCNE,   11.77,    2.83,   11.76,    2.73,   309,    14,    14 
           qsGW,   TZ3P,                             TCNQ,    9.38,    3.18,    9.30,    3.10,   543,    15,    15 
           qsGW,   TZ3P,                  Maleicanhydride,   11.56,    0.81,   11.71,    0.69,   241,    15,    15 
           qsGW,   TZ3P,                      Phthalimide,    9.94,    0.43,    9.98,    0.28,   401,    15,    15 
           qsGW,   TZ3P,                phthalicanhydride,   10.37,    0.70,   10.42,    0.54,   388,    17,    17 
           qsGW,   TZ3P,  tetrachloro-isobenzofuranedione,    9.87,    1.43,    9.92,    1.27,   491,    17,    17 
           qsGW,   TZ3P,                             NDCA,    8.98,    1.10,    8.96,    0.95,   534,    16,    16 
           qsGW,   TZ3P,                           bodipy,    7.92,    1.41,    7.86,    1.28,   516,    15,    15 
           qsGW,   QZ6P,                       Anthracene,    7.31,    0.14,    7.22,   -0.04,   555,    15,    15 
           qsGW,   QZ6P,                         Acridine,    7.80,    0.49,    7.74,    0.32,   543,    16,    16 
           qsGW,   QZ6P,                        phenazine,    8.21,    0.92,    8.17,    0.77,   530,    15,    15 
           qsGW,   QZ6P,                          Azulene,    7.25,    0.35,    7.21,    0.17,   408,    15,    15 
           qsGW,   QZ6P,                     Benzoquinone,   10.55,    1.36,   10.65,    1.27,   298,    15,    15 
           qsGW,   QZ6P,                 Naphthalenedione,    9.72,    1.26,    9.79,    1.14,   444,    16,    16 
           qsGW,   QZ6P,                         Dichlone,    9.77,    1.67,    9.81,    1.55,   496,    17,    17 
           qsGW,   QZ6P,          tetrafluorobenzoquinone,   11.32,    2.19,   11.38,    2.10,   369,    17,    17 
           qsGW,   QZ6P,          tetrachlorobenzoquinone,   10.13,    2.21,   10.17,    2.11,   401,    17,    17 
           qsGW,   QZ6P,                     Nitrobenzene,   10.04,    0.37,   10.07,    0.23,   341,    15,    15 
           qsGW,   QZ6P, tetrafluorobenzenedicarbonitrile,   10.68,    1.51,   10.76,    1.36,   429,    15,    15 
           qsGW,   QZ6P,              Dinitrobenzonitrile,   11.04,    1.63,   11.09,    1.50,   468,    15,    15 
           qsGW,   QZ6P,                Nitrobenzonitrile,   10.47,    1.19,   10.51,    1.06,   389,    17,    17 
           qsGW,   QZ6P,                     Benzonitrile,    9.72,   -0.45,    9.71,   -0.63,   310,    14,    14 
           qsGW,   QZ6P,                    Fumaronitrile,   11.27,    0.72,   11.23,    0.60,   211,    15,    15 
           qsGW,   QZ6P,                            mDCNB,   10.22,    0.39,   10.22,    0.22,   358,    15,    15 
           qsGW,   QZ6P,                             TCNE,   11.77,    2.83,   11.76,    2.73,   309,    14,    14 
           qsGW,   QZ6P,                             TCNQ,    9.38,    3.18,    9.30,    3.10,   543,    15,    15 
           qsGW,   QZ6P,                  Maleicanhydride,   11.56,    0.81,   11.71,    0.69,   241,    15,    15 
           qsGW,   QZ6P,                      Phthalimide,    9.94,    0.43,    9.98,    0.28,   401,    15,    15 
           qsGW,   QZ6P,                phthalicanhydride,   10.37,    0.70,   10.42,    0.54,   388,    17,    17 
           qsGW,   QZ6P,  tetrachloro-isobenzofuranedione,    9.87,    1.43,    9.92,    1.27,   491,    17,    17 
           qsGW,   QZ6P,                             NDCA,    8.98,    1.10,    8.96,    0.95,   534,    16,    16 
           qsGW,   QZ6P,                           bodipy,    7.92,    1.41,    7.86,    1.28,   516,    15,    15 
           qsGW,    CBS,                       Anthracene,    7.56,    0.58,    7.39,    0.31, , ,
           qsGW,    CBS,                         Acridine,    8.02,    0.89,    7.87,    0.64, , ,
           qsGW,    CBS,                        phenazine,    8.54,    1.31,    8.42,    1.07, , ,
           qsGW,    CBS,                          Azulene,    7.65,    0.72,    7.52,    0.44, , ,
           qsGW,    CBS,                     Benzoquinone,   10.70,    1.63,   10.73,    1.44, , ,
           qsGW,    CBS,                 Naphthalenedione,    9.95,    1.60,    9.94,    1.39, , ,
           qsGW,    CBS,                         Dichlone,    9.95,    1.95,    9.87,    1.75, , ,
           qsGW,    CBS,          tetrafluorobenzoquinone,   11.14,    2.42,   11.08,    2.24, , ,
           qsGW,    CBS,          tetrachlorobenzoquinone,   10.29,    2.45,   10.21,    2.26, , ,
           qsGW,    CBS,                     Nitrobenzene,   10.22,    0.73,   10.16,    0.51, , ,
           qsGW,    CBS, tetrafluorobenzenedicarbonitrile,   10.90,    1.86,   10.88,    1.62, , ,
           qsGW,    CBS,              Dinitrobenzonitrile,   11.14,    1.94,   11.10,    1.72, , ,
           qsGW,    CBS,                Nitrobenzonitrile,   10.71,    1.48,   10.65,    1.26, , ,
           qsGW,    CBS,                     Benzonitrile,    9.90,   -0.00,    9.80,   -0.26, , ,
           qsGW,    CBS,                    Fumaronitrile,   11.43,    1.03,   11.33,    0.84, , ,
           qsGW,    CBS,                            mDCNB,   10.43,    0.81,   10.34,    0.56, , ,
           qsGW,    CBS,                             TCNE,   12.19,    3.27,   12.12,    3.09, , ,
           qsGW,    CBS,                             TCNQ,    9.60,    3.50,    9.44,    3.33, , ,
           qsGW,    CBS,                  Maleicanhydride,   11.71,    1.07,   11.78,    0.86, , ,
           qsGW,    CBS,                      Phthalimide,   10.15,    0.76,   10.10,    0.51, , ,
           qsGW,    CBS,                phthalicanhydride,   10.56,    0.99,   10.52,    0.74, , ,
           qsGW,    CBS,  tetrachloro-isobenzofuranedione,   10.00,    1.71,    9.94,    1.46, , ,
           qsGW,    CBS,                             NDCA,    9.13,    1.40,    9.02,    1.16, , ,
           qsGW,    CBS,                           bodipy,    8.20,    1.72,    8.06,    1.50, , ,
      LRC-WPBEh,   TZ3P,                       Anthracene,    7.27,    0.19,    7.22,   -0.04,   555,    16,    16 
      LRC-WPBEh,   TZ3P,                         Acridine,    7.79,    0.54,    7.74,    0.32,   543,    16,    16 
      LRC-WPBEh,   TZ3P,                        phenazine,    8.22,    0.97,    8.17,    0.77,   530,    16,    16 
      LRC-WPBEh,   TZ3P,                          Azulene,    7.28,    0.39,    7.21,    0.17,   408,    16,    16 
      LRC-WPBEh,   TZ3P,                     Benzoquinone,   10.31,    1.39,   10.65,    1.27,   298,    17,    17 
      LRC-WPBEh,   TZ3P,                 Naphthalenedione,    9.96,    1.27,    9.79,    1.14,   444,    16,    16 
      LRC-WPBEh,   TZ3P,                         Dichlone,    9.69,    1.70,    9.81,    1.55,   496,    18,    18 
      LRC-WPBEh,   TZ3P,          tetrafluorobenzoquinone,   10.93,    2.15,   11.38,    2.10,   369,    17,    17 
      LRC-WPBEh,   TZ3P,          tetrachlorobenzoquinone,   10.00,    2.25,   10.17,    2.11,   401,    18,    18 
      LRC-WPBEh,   TZ3P,                     Nitrobenzene,   10.00,    0.36,   10.07,    0.23,   341,    17,    17 
      LRC-WPBEh,   TZ3P, tetrafluorobenzenedicarbonitrile,   10.54,    1.51,   10.76,    1.36,   429,    16,    16 
      LRC-WPBEh,   TZ3P,              Dinitrobenzonitrile,   11.03,    1.60,   11.09,    1.50,   468,    17,    17 
      LRC-WPBEh,   TZ3P,                Nitrobenzonitrile,   10.48,    1.18,   10.51,    1.06,   389,    18,    18 
      LRC-WPBEh,   TZ3P,                     Benzonitrile,    9.76,   -0.37,    9.71,   -0.63,   310,    15,    15 
      LRC-WPBEh,   TZ3P,                    Fumaronitrile,   11.21,    0.84,   11.23,    0.60,   211,    15,    15 
      LRC-WPBEh,   TZ3P,                            mDCNB,   10.26,    0.47,   10.22,    0.22,   358,    16,    16 
      LRC-WPBEh,   TZ3P,                             TCNE,   11.71,    2.96,   11.76,    2.73,   309,    16,    16 
      LRC-WPBEh,   TZ3P,                             TCNQ,    9.34,    3.30,    9.30,    3.10,   543,    17,    17 
      LRC-WPBEh,   TZ3P,                  Maleicanhydride,   11.31,    0.82,   11.71,    0.69,   241,    18,    18 
      LRC-WPBEh,   TZ3P,                      Phthalimide,   10.32,    0.43,    9.98,    0.28,   401,    17,    17 
      LRC-WPBEh,   TZ3P,                phthalicanhydride,   10.34,    0.69,   10.42,    0.54,   388,    17,    17 
      LRC-WPBEh,   TZ3P,  tetrachloro-isobenzofuranedione,    9.83,    1.45,    9.92,    1.27,   491,    17,    17 
      LRC-WPBEh,   TZ3P,                             NDCA,    8.92,    1.12,    8.96,    0.95,   534,    18,    18 
      LRC-WPBEh,   TZ3P,                           bodipy,    7.95,    1.45,    7.86,    1.28,   516,    17,    17 
      LRC-WPBEh,   QZ6P,                       Anthracene,    7.27,    0.19,    7.22,   -0.04,   555,    16,    16 
      LRC-WPBEh,   QZ6P,                         Acridine,    7.79,    0.54,    7.74,    0.32,   543,    16,    16 
      LRC-WPBEh,   QZ6P,                        phenazine,    8.22,    0.97,    8.17,    0.77,   530,    16,    16 
      LRC-WPBEh,   QZ6P,                          Azulene,    7.28,    0.39,    7.21,    0.17,   408,    16,    16 
      LRC-WPBEh,   QZ6P,                     Benzoquinone,   10.31,    1.39,   10.65,    1.27,   298,    17,    17 
      LRC-WPBEh,   QZ6P,                 Naphthalenedione,    9.96,    1.27,    9.79,    1.14,   444,    16,    16 
      LRC-WPBEh,   QZ6P,                         Dichlone,    9.69,    1.70,    9.81,    1.55,   496,    18,    18 
      LRC-WPBEh,   QZ6P,          tetrafluorobenzoquinone,   10.93,    2.15,   11.38,    2.10,   369,    17,    17 
      LRC-WPBEh,   QZ6P,          tetrachlorobenzoquinone,   10.00,    2.25,   10.17,    2.11,   401,    18,    18 
      LRC-WPBEh,   QZ6P,                     Nitrobenzene,   10.00,    0.36,   10.07,    0.23,   341,    17,    17 
      LRC-WPBEh,   QZ6P, tetrafluorobenzenedicarbonitrile,   10.54,    1.51,   10.76,    1.36,   429,    16,    16 
      LRC-WPBEh,   QZ6P,              Dinitrobenzonitrile,   11.03,    1.60,   11.09,    1.50,   468,    17,    17 
      LRC-WPBEh,   QZ6P,                Nitrobenzonitrile,   10.48,    1.18,   10.51,    1.06,   389,    18,    18 
      LRC-WPBEh,   QZ6P,                     Benzonitrile,    9.76,   -0.37,    9.71,   -0.63,   310,    15,    15 
      LRC-WPBEh,   QZ6P,                    Fumaronitrile,   11.21,    0.84,   11.23,    0.60,   211,    15,    15 
      LRC-WPBEh,   QZ6P,                            mDCNB,   10.26,    0.47,   10.22,    0.22,   358,    16,    16 
      LRC-WPBEh,   QZ6P,                             TCNE,   11.71,    2.96,   11.76,    2.73,   309,    16,    16 
      LRC-WPBEh,   QZ6P,                             TCNQ,    9.34,    3.30,    9.30,    3.10,   543,    17,    17 
      LRC-WPBEh,   QZ6P,                  Maleicanhydride,   11.31,    0.82,   11.71,    0.69,   241,    18,    18 
      LRC-WPBEh,   QZ6P,                      Phthalimide,   10.32,    0.43,    9.98,    0.28,   401,    17,    17 
      LRC-WPBEh,   QZ6P,                phthalicanhydride,   10.34,    0.69,   10.42,    0.54,   388,    17,    17 
      LRC-WPBEh,   QZ6P,  tetrachloro-isobenzofuranedione,    9.83,    1.45,    9.92,    1.27,   491,    17,    17 
      LRC-WPBEh,   QZ6P,                             NDCA,    8.92,    1.12,    8.96,    0.95,   534,    18,    18 
      LRC-WPBEh,   QZ6P,                           bodipy,    7.95,    1.45,    7.86,    1.28,   516,    17,    17 
      LRC-WPBEh,    CBS,                       Anthracene,    7.63,    0.68,    7.39,    0.31, , ,
      LRC-WPBEh,    CBS,                         Acridine,    8.10,    1.01,    7.87,    0.64, , ,
      LRC-WPBEh,    CBS,                        phenazine,    8.55,    1.42,    8.42,    1.07, , ,
      LRC-WPBEh,    CBS,                          Azulene,    7.66,    0.83,    7.52,    0.44, , ,
      LRC-WPBEh,    CBS,                     Benzoquinone,   10.56,    1.74,   10.73,    1.44, , ,
      LRC-WPBEh,    CBS,                 Naphthalenedione,   10.21,    1.70,    9.94,    1.39, , ,
      LRC-WPBEh,    CBS,                         Dichlone,   10.09,    2.14,    9.87,    1.75, , ,
      LRC-WPBEh,    CBS,          tetrafluorobenzoquinone,   11.24,    2.54,   11.08,    2.24, , ,
      LRC-WPBEh,    CBS,          tetrachlorobenzoquinone,   10.36,    2.65,   10.21,    2.26, , ,
      LRC-WPBEh,    CBS,                     Nitrobenzene,   10.27,    0.83,   10.16,    0.51, , ,
      LRC-WPBEh,    CBS, tetrafluorobenzenedicarbonitrile,   10.83,    1.97,   10.88,    1.62, , ,
      LRC-WPBEh,    CBS,              Dinitrobenzonitrile,   11.31,    2.03,   11.10,    1.72, , ,
      LRC-WPBEh,    CBS,                Nitrobenzonitrile,   10.83,    1.63,   10.65,    1.26, , ,
      LRC-WPBEh,    CBS,                     Benzonitrile,   10.06,    0.11,    9.80,   -0.26, , ,
      LRC-WPBEh,    CBS,                    Fumaronitrile,   11.52,    1.20,   11.33,    0.84, , ,
      LRC-WPBEh,    CBS,                            mDCNB,   10.65,    0.95,   10.34,    0.56, , ,
      LRC-WPBEh,    CBS,                             TCNE,   12.02,    3.36,   12.12,    3.09, , ,
      LRC-WPBEh,    CBS,                             TCNQ,    9.69,    3.69,    9.44,    3.33, , ,
      LRC-WPBEh,    CBS,                  Maleicanhydride,   11.54,    1.22,   11.78,    0.86, , ,
      LRC-WPBEh,    CBS,                      Phthalimide,   10.49,    0.90,   10.10,    0.51, , ,
      LRC-WPBEh,    CBS,                phthalicanhydride,   10.65,    1.14,   10.52,    0.74, , ,
      LRC-WPBEh,    CBS,  tetrachloro-isobenzofuranedione,   10.19,    1.90,    9.94,    1.46, , ,
      LRC-WPBEh,    CBS,                             NDCA,    9.27,    1.56,    9.02,    1.16, , ,
      LRC-WPBEh,    CBS,                           bodipy,    8.29,    1.83,    8.06,    1.50, , ,
         wB97-X,   TZ3P,                       Anthracene,    7.36,    0.17,    7.22,   -0.04,   555,    16,    16 
         wB97-X,   TZ3P,                         Acridine,    7.86,    0.52,    7.74,    0.32,   543,    16,    16 
         wB97-X,   TZ3P,                        phenazine,    8.31,    0.96,    8.17,    0.77,   530,    16,    16 
         wB97-X,   TZ3P,                          Azulene,    7.35,    0.40,    7.21,    0.17,   408,    16,    16 
         wB97-X,   TZ3P,                     Benzoquinone,   10.46,    1.37,   10.65,    1.27,   298,    18,    18 
         wB97-X,   TZ3P,                 Naphthalenedione,    9.78,    1.26,    9.79,    1.14,   444,    17,    17 
         wB97-X,   TZ3P,                         Dichlone,    9.80,    1.69,    9.81,    1.55,   496,    18,    18 
         wB97-X,   TZ3P,          tetrafluorobenzoquinone,   11.06,    2.14,   11.38,    2.10,   369,    18,    18 
         wB97-X,   TZ3P,          tetrachlorobenzoquinone,   10.14,    2.25,   10.17,    2.11,   401,    18,    18 
         wB97-X,   TZ3P,                     Nitrobenzene,   10.08,    0.36,   10.07,    0.23,   341,    15,    15 
         wB97-X,   TZ3P, tetrafluorobenzenedicarbonitrile,   10.66,    1.51,   10.76,    1.36,   429,    16,    16 
         wB97-X,   TZ3P,              Dinitrobenzonitrile,   11.14,    1.61,   11.09,    1.50,   468,    18,    18 
         wB97-X,   TZ3P,                Nitrobenzonitrile,   10.60,    1.18,   10.51,    1.06,   389,    16,    16 
         wB97-X,   TZ3P,                     Benzonitrile,    9.81,   -0.39,    9.71,   -0.63,   310,    16,    16 
         wB97-X,   TZ3P,                    Fumaronitrile,   11.31,    0.82,   11.23,    0.60,   211,    15,    15 
         wB97-X,   TZ3P,                            mDCNB,   10.36,    0.47,   10.22,    0.22,   358,    15,    15 
         wB97-X,   TZ3P,                             TCNE,   11.84,    2.95,   11.76,    2.73,   309,    16,    16 
         wB97-X,   TZ3P,                             TCNQ,    9.48,    3.29,    9.30,    3.10,   543,    17,    17 
         wB97-X,   TZ3P,                  Maleicanhydride,   11.42,    0.82,   11.71,    0.69,   241,    16,    16 
         wB97-X,   TZ3P,                      Phthalimide,    9.98,    0.43,    9.98,    0.28,   401,    18,    18 
         wB97-X,   TZ3P,                phthalicanhydride,   10.43,    0.69,   10.42,    0.54,   388,    16,    16 
         wB97-X,   TZ3P,  tetrachloro-isobenzofuranedione,    9.95,    1.47,    9.92,    1.27,   491,    18,    18 
         wB97-X,   TZ3P,                             NDCA,    9.01,    1.10,    8.96,    0.95,   534,    17,    17 
         wB97-X,   TZ3P,                           bodipy,    8.03,    1.45,    7.86,    1.28,   516,    16,    16 
         wB97-X,   QZ6P,                       Anthracene,    7.36,    0.17,    7.22,   -0.04,   555,    16,    16 
         wB97-X,   QZ6P,                         Acridine,    7.86,    0.52,    7.74,    0.32,   543,    16,    16 
         wB97-X,   QZ6P,                        phenazine,    8.31,    0.96,    8.17,    0.77,   530,    16,    16 
         wB97-X,   QZ6P,                          Azulene,    7.35,    0.40,    7.21,    0.17,   408,    16,    16 
         wB97-X,   QZ6P,                     Benzoquinone,   10.46,    1.37,   10.65,    1.27,   298,    18,    18 
         wB97-X,   QZ6P,                 Naphthalenedione,    9.78,    1.26,    9.79,    1.14,   444,    17,    17 
         wB97-X,   QZ6P,                         Dichlone,    9.80,    1.69,    9.81,    1.55,   496,    18,    18 
         wB97-X,   QZ6P,          tetrafluorobenzoquinone,   11.06,    2.14,   11.38,    2.10,   369,    18,    18 
         wB97-X,   QZ6P,          tetrachlorobenzoquinone,   10.14,    2.25,   10.17,    2.11,   401,    18,    18 
         wB97-X,   QZ6P,                     Nitrobenzene,   10.08,    0.36,   10.07,    0.23,   341,    15,    15 
         wB97-X,   QZ6P, tetrafluorobenzenedicarbonitrile,   10.66,    1.51,   10.76,    1.36,   429,    16,    16 
         wB97-X,   QZ6P,              Dinitrobenzonitrile,   11.14,    1.61,   11.09,    1.50,   468,    18,    18 
         wB97-X,   QZ6P,                Nitrobenzonitrile,   10.60,    1.18,   10.51,    1.06,   389,    16,    16 
         wB97-X,   QZ6P,                     Benzonitrile,    9.81,   -0.39,    9.71,   -0.63,   310,    16,    16 
         wB97-X,   QZ6P,                    Fumaronitrile,   11.31,    0.82,   11.23,    0.60,   211,    15,    15 
         wB97-X,   QZ6P,                            mDCNB,   10.36,    0.47,   10.22,    0.22,   358,    15,    15 
         wB97-X,   QZ6P,                             TCNE,   11.84,    2.95,   11.76,    2.73,   309,    16,    16 
         wB97-X,   QZ6P,                             TCNQ,    9.48,    3.29,    9.30,    3.10,   543,    17,    17 
         wB97-X,   QZ6P,                  Maleicanhydride,   11.42,    0.82,   11.71,    0.69,   241,    16,    16 
         wB97-X,   QZ6P,                      Phthalimide,    9.98,    0.43,    9.98,    0.28,   401,    18,    18 
         wB97-X,   QZ6P,                phthalicanhydride,   10.43,    0.69,   10.42,    0.54,   388,    16,    16 
         wB97-X,   QZ6P,  tetrachloro-isobenzofuranedione,    9.95,    1.47,    9.92,    1.27,   491,    18,    18 
         wB97-X,   QZ6P,                             NDCA,    9.01,    1.10,    8.96,    0.95,   534,    17,    17 
         wB97-X,   QZ6P,                           bodipy,    8.03,    1.45,    7.86,    1.28,   516,    16,    16 
         wB97-X,    CBS,                       Anthracene,    7.68,    0.71,    7.39,    0.31, , ,
         wB97-X,    CBS,                         Acridine,    8.23,    1.04,    7.87,    0.64, , ,
         wB97-X,    CBS,                        phenazine,    8.65,    1.44,    8.42,    1.07, , ,
         wB97-X,    CBS,                          Azulene,    7.73,    0.88,    7.52,    0.44, , ,
         wB97-X,    CBS,                     Benzoquinone,   10.75,    1.78,   10.73,    1.44, , ,
         wB97-X,    CBS,                 Naphthalenedione,   10.14,    1.72,    9.94,    1.39, , ,
         wB97-X,    CBS,                         Dichlone,   10.22,    2.15,    9.87,    1.75, , ,
         wB97-X,    CBS,          tetrafluorobenzoquinone,   11.40,    2.55,   11.08,    2.24, , ,
         wB97-X,    CBS,          tetrachlorobenzoquinone,   10.50,    2.66,   10.21,    2.26, , ,
         wB97-X,    CBS,                     Nitrobenzene,   10.28,    0.86,   10.16,    0.51, , ,
         wB97-X,    CBS, tetrafluorobenzenedicarbonitrile,   10.97,    1.98,   10.88,    1.62, , ,
         wB97-X,    CBS,              Dinitrobenzonitrile,   11.47,    2.08,   11.10,    1.72, , ,
         wB97-X,    CBS,                Nitrobenzonitrile,   10.86,    1.64,   10.65,    1.26, , ,
         wB97-X,    CBS,                     Benzonitrile,   10.29,    0.13,    9.80,   -0.26, , ,
         wB97-X,    CBS,                    Fumaronitrile,   11.60,    1.20,   11.33,    0.84, , ,
         wB97-X,    CBS,                            mDCNB,   10.77,    0.96,   10.34,    0.56, , ,
         wB97-X,    CBS,                             TCNE,   12.18,    3.36,   12.12,    3.09, , ,
         wB97-X,    CBS,                             TCNQ,    9.83,    3.70,    9.44,    3.33, , ,
         wB97-X,    CBS,                  Maleicanhydride,   11.76,    1.22,   11.78,    0.86, , ,
         wB97-X,    CBS,                      Phthalimide,   10.37,    0.92,   10.10,    0.51, , ,
         wB97-X,    CBS,                phthalicanhydride,   10.74,    1.17,   10.52,    0.74, , ,
         wB97-X,    CBS,  tetrachloro-isobenzofuranedione,   10.33,    1.94,    9.94,    1.46, , ,
         wB97-X,    CBS,                             NDCA,    9.38,    1.57,    9.02,    1.16, , ,
         wB97-X,    CBS,                           bodipy,    8.40,    1.87,    8.06,    1.50, , ,
           PBE0,   TZ3P,                       Anthracene,    7.04,    0.37,    7.22,   -0.04,   555,    16,    16 
           PBE0,   TZ3P,                         Acridine,    7.52,    0.70,    7.74,    0.32,   543,    17,    17 
           PBE0,   TZ3P,                        phenazine,    7.94,    1.10,    8.17,    0.77,   530,    18,    18 
           PBE0,   TZ3P,                          Azulene,    7.08,    0.49,    7.21,    0.17,   408,    18,    18 
           PBE0,   TZ3P,                     Benzoquinone,    9.59,    1.50,   10.65,    1.27,   298,    18,    18 
           PBE0,   TZ3P,                 Naphthalenedione,    9.42,    1.37,    9.79,    1.14,   444,    18,    18 
           PBE0,   TZ3P,                         Dichlone,    9.35,    1.77,    9.81,    1.55,   496,    19,    19 
           PBE0,   TZ3P,          tetrafluorobenzoquinone,   10.60,    2.21,   11.38,    2.10,   369,    18,    18 
           PBE0,   TZ3P,          tetrachlorobenzoquinone,    9.68,    2.30,   10.17,    2.11,   401,    19,    19 
           PBE0,   TZ3P,                     Nitrobenzene,    9.76,    0.44,   10.07,    0.23,   341,    17,    17 
           PBE0,   TZ3P, tetrafluorobenzenedicarbonitrile,   10.20,    1.63,   10.76,    1.36,   429,    18,    18 
           PBE0,   TZ3P,              Dinitrobenzonitrile,   10.70,    1.63,   11.09,    1.50,   468,    18,    18 
           PBE0,   TZ3P,                Nitrobenzonitrile,   10.17,    1.23,   10.51,    1.06,   389,    17,    17 
           PBE0,   TZ3P,                     Benzonitrile,    9.48,   -0.23,    9.71,   -0.63,   310,    17,    17 
           PBE0,   TZ3P,                    Fumaronitrile,   10.90,    0.95,   11.23,    0.60,   211,    17,    17 
           PBE0,   TZ3P,                            mDCNB,    9.96,    0.61,   10.22,    0.22,   358,    17,    17 
           PBE0,   TZ3P,                             TCNE,   11.34,    3.04,   11.76,    2.73,   309,    18,    18 
           PBE0,   TZ3P,                             TCNQ,    8.98,    3.39,    9.30,    3.10,   543,    18,    18 
           PBE0,   TZ3P,                  Maleicanhydride,   10.94,    0.94,   11.71,    0.69,   241,    17,    17 
           PBE0,   TZ3P,                      Phthalimide,    9.86,    0.56,    9.98,    0.28,   401,    17,    17 
           PBE0,   TZ3P,                phthalicanhydride,   10.07,    0.82,   10.42,    0.54,   388,    18,    18 
           PBE0,   TZ3P,  tetrachloro-isobenzofuranedione,    9.59,    1.53,    9.92,    1.27,   491,    19,    19 
           PBE0,   TZ3P,                             NDCA,    8.65,    1.24,    8.96,    0.95,   534,    18,    18 
           PBE0,   TZ3P,                           bodipy,    7.73,    1.56,    7.86,    1.28,   516,    16,    16 
           PBE0,   QZ6P,                       Anthracene,    7.04,    0.37,    7.22,   -0.04,   555,    16,    16 
           PBE0,   QZ6P,                         Acridine,    7.52,    0.70,    7.74,    0.32,   543,    17,    17 
           PBE0,   QZ6P,                        phenazine,    7.94,    1.10,    8.17,    0.77,   530,    18,    18 
           PBE0,   QZ6P,                          Azulene,    7.08,    0.49,    7.21,    0.17,   408,    18,    18 
           PBE0,   QZ6P,                     Benzoquinone,    9.59,    1.50,   10.65,    1.27,   298,    18,    18 
           PBE0,   QZ6P,                 Naphthalenedione,    9.42,    1.37,    9.79,    1.14,   444,    18,    18 
           PBE0,   QZ6P,                         Dichlone,    9.35,    1.77,    9.81,    1.55,   496,    19,    19 
           PBE0,   QZ6P,          tetrafluorobenzoquinone,   10.60,    2.21,   11.38,    2.10,   369,    18,    18 
           PBE0,   QZ6P,          tetrachlorobenzoquinone,    9.68,    2.30,   10.17,    2.11,   401,    19,    19 
           PBE0,   QZ6P,                     Nitrobenzene,    9.76,    0.44,   10.07,    0.23,   341,    17,    17 
           PBE0,   QZ6P, tetrafluorobenzenedicarbonitrile,   10.20,    1.63,   10.76,    1.36,   429,    18,    18 
           PBE0,   QZ6P,              Dinitrobenzonitrile,   10.70,    1.63,   11.09,    1.50,   468,    18,    18 
           PBE0,   QZ6P,                Nitrobenzonitrile,   10.17,    1.23,   10.51,    1.06,   389,    17,    17 
           PBE0,   QZ6P,                     Benzonitrile,    9.48,   -0.23,    9.71,   -0.63,   310,    17,    17 
           PBE0,   QZ6P,                    Fumaronitrile,   10.90,    0.95,   11.23,    0.60,   211,    17,    17 
           PBE0,   QZ6P,                            mDCNB,    9.96,    0.61,   10.22,    0.22,   358,    17,    17 
           PBE0,   QZ6P,                             TCNE,   11.34,    3.04,   11.76,    2.73,   309,    18,    18 
           PBE0,   QZ6P,                             TCNQ,    8.98,    3.39,    9.30,    3.10,   543,    18,    18 
           PBE0,   QZ6P,                  Maleicanhydride,   10.94,    0.94,   11.71,    0.69,   241,    17,    17 
           PBE0,   QZ6P,                      Phthalimide,    9.86,    0.56,    9.98,    0.28,   401,    17,    17 
           PBE0,   QZ6P,                phthalicanhydride,   10.07,    0.82,   10.42,    0.54,   388,    18,    18 
           PBE0,   QZ6P,  tetrachloro-isobenzofuranedione,    9.59,    1.53,    9.92,    1.27,   491,    19,    19 
           PBE0,   QZ6P,                             NDCA,    8.65,    1.24,    8.96,    0.95,   534,    18,    18 
           PBE0,   QZ6P,                           bodipy,    7.73,    1.56,    7.86,    1.28,   516,    16,    16 
           PBE0,    CBS,                       Anthracene,    7.45,    0.87,    7.39,    0.31, , ,
           PBE0,    CBS,                         Acridine,    8.01,    1.18,    7.87,    0.64, , ,
           PBE0,    CBS,                        phenazine,    8.34,    1.57,    8.42,    1.07, , ,
           PBE0,    CBS,                          Azulene,    7.49,    0.95,    7.52,    0.44, , ,
           PBE0,    CBS,                     Benzoquinone,   10.19,    1.90,   10.73,    1.44, , ,
           PBE0,    CBS,                 Naphthalenedione,    9.54,    1.80,    9.94,    1.39, , ,
           PBE0,    CBS,                         Dichlone,    9.78,    2.22,    9.87,    1.75, , ,
           PBE0,    CBS,          tetrafluorobenzoquinone,   10.98,    2.62,   11.08,    2.24, , ,
           PBE0,    CBS,          tetrachlorobenzoquinone,   10.03,    2.72,   10.21,    2.26, , ,
           PBE0,    CBS,                     Nitrobenzene,   10.51,    0.91,   10.16,    0.51, , ,
           PBE0,    CBS, tetrafluorobenzenedicarbonitrile,   10.52,    2.11,   10.88,    1.62, , ,
           PBE0,    CBS,              Dinitrobenzonitrile,   11.04,    2.06,   11.10,    1.72, , ,
           PBE0,    CBS,                Nitrobenzonitrile,   10.41,    1.68,   10.65,    1.26, , ,
           PBE0,    CBS,                     Benzonitrile,    9.86,    0.26,    9.80,   -0.26, , ,
           PBE0,    CBS,                    Fumaronitrile,   11.16,    1.34,   11.33,    0.84, , ,
           PBE0,    CBS,                            mDCNB,   10.37,    1.11,   10.34,    0.56, , ,
           PBE0,    CBS,                             TCNE,   11.69,    3.46,   12.12,    3.09, , ,
           PBE0,    CBS,                             TCNQ,    9.38,    3.78,    9.44,    3.33, , ,
           PBE0,    CBS,                  Maleicanhydride,   10.89,    1.34,   11.78,    0.86, , ,
           PBE0,    CBS,                      Phthalimide,    9.68,    1.04,   10.10,    0.51, , ,
           PBE0,    CBS,                phthalicanhydride,   10.38,    1.27,   10.52,    0.74, , ,
           PBE0,    CBS,  tetrachloro-isobenzofuranedione,    9.79,    2.01,    9.94,    1.46, , ,
           PBE0,    CBS,                             NDCA,    9.10,    1.69,    9.02,    1.16, , ,
           PBE0,    CBS,                           bodipy,    8.16,    1.95,    8.06,    1.50, , ,
            PBE,   TZ3P,                       Anthracene,    6.75,    0.48,    7.22,   -0.04,   555,    18,    18 
            PBE,   TZ3P,                         Acridine,    7.28,    0.79,    7.74,    0.32,   543,    18,    18 
            PBE,   TZ3P,                        phenazine,    8.08,    1.16,    8.17,    0.77,   530,    18,    18 
            PBE,   TZ3P,                          Azulene,    6.94,    0.58,    7.21,    0.17,   408,    18,    18 
            PBE,   TZ3P,                     Benzoquinone,    9.06,    1.55,   10.65,    1.27,   298,    20,    20 
            PBE,   TZ3P,                 Naphthalenedione,    8.45,    1.45,    9.79,    1.14,   444,    20,    20 
            PBE,   TZ3P,                         Dichlone,    8.70,    1.81,    9.81,    1.55,   496,    21,    21 
            PBE,   TZ3P,          tetrafluorobenzoquinone,   10.09,    2.17,   11.38,    2.10,   369,    19,    19 
            PBE,   TZ3P,          tetrachlorobenzoquinone,    9.26,    2.28,   10.17,    2.11,   401,    21,    21 
            PBE,   TZ3P,                     Nitrobenzene,    9.35,    0.43,   10.07,    0.23,   341,    18,    18 
            PBE,   TZ3P, tetrafluorobenzenedicarbonitrile,    9.71,    1.60,   10.76,    1.36,   429,    18,    18 
            PBE,   TZ3P,              Dinitrobenzonitrile,   10.34,    1.56,   11.09,    1.50,   468,    19,    19 
            PBE,   TZ3P,                Nitrobenzonitrile,    9.38,    1.21,   10.51,    1.06,   389,    18,    18 
            PBE,   TZ3P,                     Benzonitrile,    9.16,   -0.12,    9.71,   -0.63,   310,    18,    18 
            PBE,   TZ3P,                    Fumaronitrile,   10.51,    1.04,   11.23,    0.60,   211,    16,    16 
            PBE,   TZ3P,                            mDCNB,    9.59,    0.68,   10.22,    0.22,   358,    18,    18 
            PBE,   TZ3P,                             TCNE,   10.85,    3.03,   11.76,    2.73,   309,    17,    17 
            PBE,   TZ3P,                             TCNQ,    8.56,    3.40,    9.30,    3.10,   543,    19,    19 
            PBE,   TZ3P,                  Maleicanhydride,   10.12,    1.00,   11.71,    0.69,   241,    19,    19 
            PBE,   TZ3P,                      Phthalimide,    8.89,    0.65,    9.98,    0.28,   401,    18,    18 
            PBE,   TZ3P,                phthalicanhydride,    9.51,    0.88,   10.42,    0.54,   388,    18,    18 
            PBE,   TZ3P,  tetrachloro-isobenzofuranedione,    9.08,    1.51,    9.92,    1.27,   491,    20,    20 
            PBE,   TZ3P,                             NDCA,    8.33,    1.28,    8.96,    0.95,   534,    19,    19 
            PBE,   TZ3P,                           bodipy,    7.51,    1.61,    7.86,    1.28,   516,    18,    18 
            PBE,   QZ6P,                       Anthracene,    6.75,    0.48,    7.22,   -0.04,   555,    18,    18 
            PBE,   QZ6P,                         Acridine,    7.28,    0.79,    7.74,    0.32,   543,    18,    18 
            PBE,   QZ6P,                        phenazine,    8.08,    1.16,    8.17,    0.77,   530,    18,    18 
            PBE,   QZ6P,                          Azulene,    6.94,    0.58,    7.21,    0.17,   408,    18,    18 
            PBE,   QZ6P,                     Benzoquinone,    9.06,    1.55,   10.65,    1.27,   298,    20,    20 
            PBE,   QZ6P,                 Naphthalenedione,    8.45,    1.45,    9.79,    1.14,   444,    20,    20 
            PBE,   QZ6P,                         Dichlone,    8.70,    1.81,    9.81,    1.55,   496,    21,    21 
            PBE,   QZ6P,          tetrafluorobenzoquinone,   10.09,    2.17,   11.38,    2.10,   369,    19,    19 
            PBE,   QZ6P,          tetrachlorobenzoquinone,    9.26,    2.28,   10.17,    2.11,   401,    21,    21 
            PBE,   QZ6P,                     Nitrobenzene,    9.35,    0.43,   10.07,    0.23,   341,    18,    18 
            PBE,   QZ6P, tetrafluorobenzenedicarbonitrile,    9.71,    1.60,   10.76,    1.36,   429,    18,    18 
            PBE,   QZ6P,              Dinitrobenzonitrile,   10.34,    1.56,   11.09,    1.50,   468,    19,    19 
            PBE,   QZ6P,                Nitrobenzonitrile,    9.38,    1.21,   10.51,    1.06,   389,    18,    18 
            PBE,   QZ6P,                     Benzonitrile,    9.16,   -0.12,    9.71,   -0.63,   310,    18,    18 
            PBE,   QZ6P,                    Fumaronitrile,   10.51,    1.04,   11.23,    0.60,   211,    16,    16 
            PBE,   QZ6P,                            mDCNB,    9.59,    0.68,   10.22,    0.22,   358,    18,    18 
            PBE,   QZ6P,                             TCNE,   10.85,    3.03,   11.76,    2.73,   309,    17,    17 
            PBE,   QZ6P,                             TCNQ,    8.56,    3.40,    9.30,    3.10,   543,    19,    19 
            PBE,   QZ6P,                  Maleicanhydride,   10.12,    1.00,   11.71,    0.69,   241,    19,    19 
            PBE,   QZ6P,                      Phthalimide,    8.89,    0.65,    9.98,    0.28,   401,    18,    18 
            PBE,   QZ6P,                phthalicanhydride,    9.51,    0.88,   10.42,    0.54,   388,    18,    18 
            PBE,   QZ6P,  tetrachloro-isobenzofuranedione,    9.08,    1.51,    9.92,    1.27,   491,    20,    20 
            PBE,   QZ6P,                             NDCA,    8.33,    1.28,    8.96,    0.95,   534,    19,    19 
            PBE,   QZ6P,                           bodipy,    7.51,    1.61,    7.86,    1.28,   516,    18,    18 
            PBE,    CBS,                       Anthracene,    7.29,    0.97,    7.39,    0.31, , ,
            PBE,    CBS,                         Acridine,    7.56,    1.27,    7.87,    0.64, , ,
            PBE,    CBS,                        phenazine,    8.27,    1.64,    8.42,    1.07, , ,
            PBE,    CBS,                          Azulene,    7.13,    1.04,    7.52,    0.44, , ,
            PBE,    CBS,                     Benzoquinone,    8.69,    1.98,   10.73,    1.44, , ,
            PBE,    CBS,                 Naphthalenedione,    8.94,    1.89,    9.94,    1.39, , ,
            PBE,    CBS,                         Dichlone,    9.31,    2.28,    9.87,    1.75, , ,
            PBE,    CBS,          tetrafluorobenzoquinone,   10.47,    2.61,   11.08,    2.24, , ,
            PBE,    CBS,          tetrachlorobenzoquinone,    9.50,    2.76,   10.21,    2.26, , ,
            PBE,    CBS,                     Nitrobenzene,   10.17,    0.92,   10.16,    0.51, , ,
            PBE,    CBS, tetrafluorobenzenedicarbonitrile,   10.13,    2.08,   10.88,    1.62, , ,
            PBE,    CBS,              Dinitrobenzonitrile,   11.07,    2.02,   11.10,    1.72, , ,
            PBE,    CBS,                Nitrobenzonitrile,   11.49,    1.67,   10.65,    1.26, , ,
            PBE,    CBS,                     Benzonitrile,    9.44,    0.38,    9.80,   -0.26, , ,
            PBE,    CBS,                    Fumaronitrile,   10.83,    1.43,   11.33,    0.84, , ,
            PBE,    CBS,                            mDCNB,    9.83,    1.16,   10.34,    0.56, , ,
            PBE,    CBS,                             TCNE,   11.13,    3.44,   12.12,    3.09, , ,
            PBE,    CBS,                             TCNQ,    9.01,    3.79,    9.44,    3.33, , ,
            PBE,    CBS,                  Maleicanhydride,   10.53,    1.43,   11.78,    0.86, , ,
            PBE,    CBS,                      Phthalimide,    9.91,    1.13,   10.10,    0.51, , ,
            PBE,    CBS,                phthalicanhydride,   10.16,    1.34,   10.52,    0.74, , ,
            PBE,    CBS,  tetrachloro-isobenzofuranedione,    9.49,    2.02,    9.94,    1.46, , ,
            PBE,    CBS,                             NDCA,    8.69,    1.74,    9.02,    1.16, , ,
            PBE,    CBS,                           bodipy,    7.79,    2.02,    8.06,    1.50, , ,


==> anc/files/allData/QPenergies/gw40_bsle_all.csv <==
basis, starting point, molecule, IP - GW , EA - GW , IP - G3W2 , EA - G3W2 , Nbas , Nfreq , Ntime
           qsGW,   TZ3P,                             C2F4,   10.73,   -1.95,   10.66,   -1.96,   186,    18,    14 
           qsGW,   TZ3P,                              CF4,   16.73,   -2.27,   17.08,   -2.28,   155,    16,    13 
           qsGW,   TZ3P,                             SiF4,   16.79,   -1.31,   17.15,   -1.31,   163,    21,    16 
           qsGW,   TZ3P,                              HCN,   13.56,   -2.24,   13.60,   -2.27,    76,    17,    14 
           qsGW,   TZ3P,                             C2H2,   11.25,   -2.54,   11.23,   -2.57,    90,    18,    13 
           qsGW,   TZ3P,                             HCCF,   11.33,   -1.98,   11.30,   -2.00,   107,    18,    14 
           qsGW,   TZ3P,                            HCCCN,   11.52,   -1.11,   11.49,   -1.24,   138,    18,    15 
           qsGW,   TZ3P,                              NNO,   12.89,   -2.89,   12.96,   -3.07,    93,    17,    15 
           qsGW,   TZ3P,                             C2N2,   13.45,   -0.41,   13.48,   -0.52,   124,    16,    14 
           qsGW,   TZ3P,                               CO,   14.25,   -2.60,   14.35,   -2.68,    62,    18,    15 
           qsGW,   TZ3P,                              CO2,   13.99,   -4.14,   14.11,   -4.30,    93,    17,    14 
           qsGW,   TZ3P,                             C3O2,   10.77,   -0.71,   10.76,   -0.87,   155,    17,    15 
           qsGW,   TZ3P,                              OCS,   11.12,   -1.92,   11.16,   -2.07,   101,    23,    17 
           qsGW,   TZ3P,                              FCN,   13.53,   -1.35,   13.56,   -1.37,    93,    17,    14 
           qsGW,   TZ3P,                               N2,   15.73,   -3.21,   15.89,   -3.33,    62,    16,    13 
           qsGW,   TZ3P,                             HC4H,   10.12,   -1.73,   10.05,   -1.86,   152,    17,    14 
           qsGW,   TZ3P,                              HCl,   12.58,   -1.65,   12.72,   -1.67,    53,    23,    17 
           qsGW,   TZ3P,                               HF,   16.36,   -1.63,   16.72,   -1.64,    45,    17,    13 
           qsGW,   TZ3P,                               F2,   16.20,    0.09,   16.55,    0.05,    62,    16,    13 
           qsGW,   TZ3P,                              SiO,   11.55,   -0.39,   11.62,   -0.45,    70,    22,    15 
           qsGW,   TZ3P,                               CS,   11.40,   -0.70,   11.50,   -0.81,    70,    22,    16 
           qsGW,   TZ3P,                               P2,   10.23,    0.16,   10.25,    0.07,    78,    22,    17 
           qsGW,   TZ3P,                             H2CO,   11.18,   -1.66,   11.25,   -1.77,    90,    17,    15 
           qsGW,   TZ3P,                              H2O,   12.89,   -1.63,   13.11,   -1.65,    59,    17,    16 
           qsGW,   TZ3P,                             C2H4,   10.51,   -2.43,   10.46,   -2.47,   118,    17,    14 
           qsGW,   TZ3P,                             H2CS,    9.30,   -0.12,    9.35,   -0.23,    98,    22,    17 
           qsGW,   TZ3P,                           HCONH2,   10.75,   -1.73,   10.89,   -1.77,   135,    17,    15 
           qsGW,   TZ3P,                            HCOOH,   11.84,   -1.97,   11.98,   -2.00,   121,    17,    16 
           qsGW,   TZ3P,                              NSF,   11.80,    0.54,   11.91,    0.43,   101,    23,    16 
           qsGW,   TZ3P,                               O3,   13.13,    1.87,   13.40,    1.85,    93,    17,    15 
           qsGW,   TZ3P,                           C2H2F2,   10.68,   -2.13,   10.63,   -2.15,   152,    17,    13 
           qsGW,   TZ3P,                        cisC2H2F2,   10.56,   -2.04,   10.52,   -2.07,   152,    18,    14 
           qsGW,   TZ3P,                              CH4,   14.57,   -2.31,   14.60,   -2.33,    87,    15,    13 
           qsGW,   TZ3P,                           CH3CCH,   10.43,   -2.06,   10.38,   -2.09,   149,    17,    13 
           qsGW,   TZ3P,                            CH3CN,   12.48,   -1.63,   12.49,   -1.66,   135,    16,    14 
           qsGW,   TZ3P,                            CH3NC,   11.67,   -1.82,   11.81,   -1.85,   135,    16,    14 
           qsGW,   TZ3P,                             CH3F,   13.70,   -2.27,   13.79,   -2.29,   104,    17,    13 
           qsGW,   TZ3P,                            CH2F2,   13.88,   -2.28,   13.93,   -2.31,   121,    17,    13 
           qsGW,   TZ3P,                             CHF3,   15.38,   -2.27,   15.48,   -2.30,   138,    17,    13 
           qsGW,   TZ3P,                             C2H6,   12.97,   -2.29,   12.91,   -2.32,   146,    15,    13 
           qsGW,   QZ6P,                             C2F4,   10.73,   -1.95,   10.66,   -1.96,   186,    18,    14 
           qsGW,   QZ6P,                              CF4,   16.73,   -2.27,   17.08,   -2.28,   155,    16,    13 
           qsGW,   QZ6P,                             SiF4,   16.79,   -1.31,   17.15,   -1.31,   163,    21,    16 
           qsGW,   QZ6P,                              HCN,   13.56,   -2.24,   13.60,   -2.27,    76,    17,    14 
           qsGW,   QZ6P,                             C2H2,   11.25,   -2.54,   11.23,   -2.57,    90,    18,    13 
           qsGW,   QZ6P,                             HCCF,   11.33,   -1.98,   11.30,   -2.00,   107,    18,    14 
           qsGW,   QZ6P,                            HCCCN,   11.52,   -1.11,   11.49,   -1.24,   138,    18,    15 
           qsGW,   QZ6P,                              NNO,   12.89,   -2.89,   12.96,   -3.07,    93,    17,    15 
           qsGW,   QZ6P,                             C2N2,   13.45,   -0.41,   13.48,   -0.52,   124,    16,    14 
           qsGW,   QZ6P,                               CO,   14.25,   -2.60,   14.35,   -2.68,    62,    18,    15 
           qsGW,   QZ6P,                              CO2,   13.99,   -4.14,   14.11,   -4.30,    93,    17,    14 
           qsGW,   QZ6P,                             C3O2,   10.77,   -0.71,   10.76,   -0.87,   155,    17,    15 
           qsGW,   QZ6P,                              OCS,   11.12,   -1.92,   11.16,   -2.07,   101,    23,    17 
           qsGW,   QZ6P,                              FCN,   13.53,   -1.35,   13.56,   -1.37,    93,    17,    14 
           qsGW,   QZ6P,                               N2,   15.73,   -3.21,   15.89,   -3.33,    62,    16,    13 
           qsGW,   QZ6P,                             HC4H,   10.12,   -1.73,   10.05,   -1.86,   152,    17,    14 
           qsGW,   QZ6P,                              HCl,   12.58,   -1.65,   12.72,   -1.67,    53,    23,    17 
           qsGW,   QZ6P,                               HF,   16.36,   -1.63,   16.72,   -1.64,    45,    17,    13 
           qsGW,   QZ6P,                               F2,   16.20,    0.09,   16.55,    0.05,    62,    16,    13 
           qsGW,   QZ6P,                              SiO,   11.55,   -0.39,   11.62,   -0.45,    70,    22,    15 
           qsGW,   QZ6P,                               CS,   11.40,   -0.70,   11.50,   -0.81,    70,    22,    16 
           qsGW,   QZ6P,                               P2,   10.23,    0.16,   10.25,    0.07,    78,    22,    17 
           qsGW,   QZ6P,                             H2CO,   11.18,   -1.66,   11.25,   -1.77,    90,    17,    15 
           qsGW,   QZ6P,                              H2O,   12.89,   -1.63,   13.11,   -1.65,    59,    17,    16 
           qsGW,   QZ6P,                             C2H4,   10.51,   -2.43,   10.46,   -2.47,   118,    17,    14 
           qsGW,   QZ6P,                             H2CS,    9.30,   -0.12,    9.35,   -0.23,    98,    22,    17 
           qsGW,   QZ6P,                           HCONH2,   10.75,   -1.73,   10.89,   -1.77,   135,    17,    15 
           qsGW,   QZ6P,                            HCOOH,   11.84,   -1.97,   11.98,   -2.00,   121,    17,    16 
           qsGW,   QZ6P,                              NSF,   11.80,    0.54,   11.91,    0.43,   101,    23,    16 
           qsGW,   QZ6P,                               O3,   13.13,    1.87,   13.40,    1.85,    93,    17,    15 
           qsGW,   QZ6P,                           C2H2F2,   10.68,   -2.13,   10.63,   -2.15,   152,    17,    13 
           qsGW,   QZ6P,                        cisC2H2F2,   10.56,   -2.04,   10.52,   -2.07,   152,    18,    14 
           qsGW,   QZ6P,                              CH4,   14.57,   -2.31,   14.60,   -2.33,    87,    15,    13 
           qsGW,   QZ6P,                           CH3CCH,   10.43,   -2.06,   10.38,   -2.09,   149,    17,    13 
           qsGW,   QZ6P,                            CH3CN,   12.48,   -1.63,   12.49,   -1.66,   135,    16,    14 
           qsGW,   QZ6P,                            CH3NC,   11.67,   -1.82,   11.81,   -1.85,   135,    16,    14 
           qsGW,   QZ6P,                             CH3F,   13.70,   -2.27,   13.79,   -2.29,   104,    17,    13 
           qsGW,   QZ6P,                            CH2F2,   13.88,   -2.28,   13.93,   -2.31,   121,    17,    13 
           qsGW,   QZ6P,                             CHF3,   15.38,   -2.27,   15.48,   -2.30,   138,    17,    13 
           qsGW,   QZ6P,                             C2H6,   12.97,   -2.29,   12.91,   -2.32,   146,    15,    13 
           qsGW,    CBS,                             C2F4,   10.85,   -3.30,   10.66,   -3.39, , ,
           qsGW,    CBS,                              CF4,   16.84,   -3.65,   17.01,   -3.71, , ,
           qsGW,    CBS,                             SiF4,   16.91,   -2.54,   17.14,   -2.55, , ,
           qsGW,    CBS,                              HCN,   13.77,   -0.74,   13.76,   -0.75, , ,
           qsGW,    CBS,                             C2H2,   11.53,   -1.25,   11.47,   -1.26, , ,
           qsGW,    CBS,                             HCCF,   11.53,   -1.52,   11.43,   -1.56, , ,
           qsGW,    CBS,                            HCCCN,   12.02,   -0.62,   11.92,   -0.83, , ,
           qsGW,    CBS,                              NNO,   12.88,   -0.20,   12.91,   -0.07, , ,
           qsGW,    CBS,                             C2N2,   13.60,    0.07,   13.56,   -0.14, , ,
           qsGW,    CBS,                               CO,   14.33,   -1.91,   14.46,   -2.06, , ,
           qsGW,    CBS,                              CO2,   14.09,    1.95,   14.21,    2.08, , ,
           qsGW,    CBS,                             C3O2,   11.17,   -0.34,   11.09,   -0.58, , ,
           qsGW,    CBS,                              OCS,   11.47,   -0.08,   11.44,    0.06, , ,
           qsGW,    CBS,                              FCN,   13.82,   -1.19,   13.78,   -1.26, , ,
           qsGW,    CBS,                               N2,   16.04,   -1.29,   16.23,   -1.21, , ,
           qsGW,    CBS,                             HC4H,   10.38,   -1.17,   10.25,   -1.37, , ,
           qsGW,    CBS,                              HCl,   12.79,   -0.72,   12.86,   -0.74, , ,
           qsGW,    CBS,                               HF,   16.59,   -1.08,   16.87,   -1.10, , ,
           qsGW,    CBS,                               F2,   16.58,    0.06,   16.79,   -0.11, , ,
           qsGW,    CBS,                              SiO,   11.67,    0.22,   11.74,    0.11, , ,
           qsGW,    CBS,                               CS,   11.93,    0.11,   12.05,   -0.08, , ,
           qsGW,    CBS,                               P2,   10.39,    0.62,   10.38,    0.46, , ,
           qsGW,    CBS,                             H2CO,   11.29,   -1.23,   11.31,   -1.39, , ,
           qsGW,    CBS,                              H2O,   12.85,   -0.91,   13.09,   -0.92, , ,
           qsGW,    CBS,                             C2H4,   10.70,   -0.86,   10.61,   -0.88, , ,
           qsGW,    CBS,                             H2CS,    9.57,    0.31,    9.55,    0.12, , ,
           qsGW,    CBS,                           HCONH2,   10.84,   -0.57,   10.94,   -0.59, , ,
           qsGW,    CBS,                            HCOOH,   11.81,   -1.06,   11.90,   -1.08, , ,
           qsGW,    CBS,                              NSF,   12.20,    1.08,   12.26,    0.90, , ,
           qsGW,    CBS,                               O3,   13.37,    2.12,   13.60,    1.98, , ,
           qsGW,    CBS,                           C2H2F2,   10.86,   -1.02,   10.73,   -1.05, , ,
           qsGW,    CBS,                        cisC2H2F2,   10.74,   -0.85,   10.61,   -0.88, , ,
           qsGW,    CBS,                              CH4,   14.65,   -0.84,   14.64,   -0.86, , ,
           qsGW,    CBS,                           CH3CCH,   10.67,   -0.80,   10.57,   -0.82, , ,
           qsGW,    CBS,                            CH3CN,   12.67,   -0.70,   12.62,   -0.72, , ,
           qsGW,    CBS,                            CH3NC,   11.92,   -0.59,   12.05,   -0.61, , ,
           qsGW,    CBS,                             CH3F,   13.70,   -0.86,   13.72,   -0.87, , ,
           qsGW,    CBS,                            CH2F2,   13.92,   -0.88,   13.89,   -0.89, , ,
           qsGW,    CBS,                             CHF3,   15.40,   -1.10,   15.41,   -1.12, , ,
           qsGW,    CBS,                             C2H6,   13.06,   -0.82,   12.96,   -0.84, , ,
      LRC-WPBEh,   TZ3P,                             C2F4,   10.35,   -1.95,   10.66,   -1.96,   186,    18,    14 
      LRC-WPBEh,   TZ3P,                              CF4,   16.16,   -2.26,   17.08,   -2.28,   155,    16,    13 
      LRC-WPBEh,   TZ3P,                             SiF4,   16.30,   -1.35,   17.15,   -1.31,   163,    21,    16 
      LRC-WPBEh,   TZ3P,                              HCN,   13.56,   -3.10,   13.60,   -2.27,    76,    17,    14 
      LRC-WPBEh,   TZ3P,                             C2H2,   11.28,   -2.40,   11.23,   -2.57,    90,    18,    13 
      LRC-WPBEh,   TZ3P,                             HCCF,   11.23,   -1.92,   11.30,   -2.00,   107,    18,    14 
      LRC-WPBEh,   TZ3P,                            HCCCN,   11.60,   -0.94,   11.49,   -1.24,   138,    18,    15 
      LRC-WPBEh,   TZ3P,                              NNO,   12.75,   -2.83,   12.96,   -3.07,    93,    17,    15 
      LRC-WPBEh,   TZ3P,                             C2N2,   13.32,   -0.26,   13.48,   -0.52,   124,    16,    14 
      LRC-WPBEh,   TZ3P,                               CO,   14.07,   -2.57,   14.35,   -2.68,    62,    18,    15 
      LRC-WPBEh,   TZ3P,                              CO2,   13.74,   -4.17,   14.11,   -4.30,    93,    17,    14 
      LRC-WPBEh,   TZ3P,                             C3O2,   10.72,   -0.70,   10.76,   -0.87,   155,    17,    15 
      LRC-WPBEh,   TZ3P,                              OCS,   11.05,   -1.84,   11.16,   -2.07,   101,    23,    17 
      LRC-WPBEh,   TZ3P,                              FCN,   13.41,   -1.38,   13.56,   -1.37,    93,    17,    14 
      LRC-WPBEh,   TZ3P,                               N2,   15.59,   -3.06,   15.89,   -3.33,    62,    16,    13 
      LRC-WPBEh,   TZ3P,                             HC4H,   10.11,   -1.56,   10.05,   -1.86,   152,    17,    14 
      LRC-WPBEh,   TZ3P,                              HCl,   12.41,   -1.70,   12.72,   -1.67,    53,    23,    17 
      LRC-WPBEh,   TZ3P,                               HF,   15.93,   -1.68,   16.72,   -1.64,    45,    17,    13 
      LRC-WPBEh,   TZ3P,                               F2,   15.68,   -0.14,   16.55,    0.05,    62,    16,    13 
      LRC-WPBEh,   TZ3P,                              SiO,   11.45,   -0.45,   11.62,   -0.45,    70,    22,    15 
      LRC-WPBEh,   TZ3P,                               CS,   11.57,   -0.53,   11.50,   -0.81,    70,    22,    16 
      LRC-WPBEh,   TZ3P,                               P2,   10.19,    0.18,   10.25,    0.07,    78,    22,    17 
      LRC-WPBEh,   TZ3P,                             H2CO,   10.98,   -1.61,   11.25,   -1.77,    90,    17,    15 
      LRC-WPBEh,   TZ3P,                              H2O,   12.61,   -1.64,   13.11,   -1.65,    59,    17,    16 
      LRC-WPBEh,   TZ3P,                             C2H4,   10.48,   -2.62,   10.46,   -2.47,   118,    17,    14 
      LRC-WPBEh,   TZ3P,                             H2CS,    9.22,   -0.07,    9.35,   -0.23,    98,    22,    17 
      LRC-WPBEh,   TZ3P,                           HCONH2,   10.45,   -1.66,   10.89,   -1.77,   135,    17,    15 
      LRC-WPBEh,   TZ3P,                            HCOOH,   11.54,   -2.59,   11.98,   -2.00,   121,    17,    16 
      LRC-WPBEh,   TZ3P,                              NSF,   11.70,    0.54,   11.91,    0.43,   101,    23,    16 
      LRC-WPBEh,   TZ3P,                               O3,   12.81,    1.69,   13.40,    1.85,    93,    17,    15 
      LRC-WPBEh,   TZ3P,                           C2H2F2,   10.47,   -2.10,   10.63,   -2.15,   152,    17,    13 
      LRC-WPBEh,   TZ3P,                        cisC2H2F2,   10.33,   -2.08,   10.52,   -2.07,   152,    18,    14 
      LRC-WPBEh,   TZ3P,                              CH4,   14.37,   -2.26,   14.60,   -2.33,    87,    15,    13 
      LRC-WPBEh,   TZ3P,                           CH3CCH,   10.39,   -1.93,   10.38,   -2.09,   149,    17,    13 
      LRC-WPBEh,   TZ3P,                            CH3CN,   12.39,   -1.58,   12.49,   -1.66,   135,    16,    14 
      LRC-WPBEh,   TZ3P,                            CH3NC,   11.49,   -1.71,   11.81,   -1.85,   135,    16,    14 
      LRC-WPBEh,   TZ3P,                             CH3F,   13.36,   -2.23,   13.79,   -2.29,   104,    17,    13 
      LRC-WPBEh,   TZ3P,                            CH2F2,   13.50,   -2.23,   13.93,   -2.31,   121,    17,    13 
      LRC-WPBEh,   TZ3P,                             CHF3,   14.93,   -2.24,   15.48,   -2.30,   138,    17,    13 
      LRC-WPBEh,   TZ3P,                             C2H6,   12.82,   -2.23,   12.91,   -2.32,   146,    15,    13 
      LRC-WPBEh,   QZ6P,                             C2F4,   10.35,   -1.95,   10.66,   -1.96,   186,    18,    14 
      LRC-WPBEh,   QZ6P,                              CF4,   16.16,   -2.26,   17.08,   -2.28,   155,    16,    13 
      LRC-WPBEh,   QZ6P,                             SiF4,   16.30,   -1.35,   17.15,   -1.31,   163,    21,    16 
      LRC-WPBEh,   QZ6P,                              HCN,   13.56,   -3.10,   13.60,   -2.27,    76,    17,    14 
      LRC-WPBEh,   QZ6P,                             C2H2,   11.28,   -2.40,   11.23,   -2.57,    90,    18,    13 
      LRC-WPBEh,   QZ6P,                             HCCF,   11.23,   -1.92,   11.30,   -2.00,   107,    18,    14 
      LRC-WPBEh,   QZ6P,                            HCCCN,   11.60,   -0.94,   11.49,   -1.24,   138,    18,    15 
      LRC-WPBEh,   QZ6P,                              NNO,   12.75,   -2.83,   12.96,   -3.07,    93,    17,    15 
      LRC-WPBEh,   QZ6P,                             C2N2,   13.32,   -0.26,   13.48,   -0.52,   124,    16,    14 
      LRC-WPBEh,   QZ6P,                               CO,   14.07,   -2.57,   14.35,   -2.68,    62,    18,    15 
      LRC-WPBEh,   QZ6P,                              CO2,   13.74,   -4.17,   14.11,   -4.30,    93,    17,    14 
      LRC-WPBEh,   QZ6P,                             C3O2,   10.72,   -0.70,   10.76,   -0.87,   155,    17,    15 
      LRC-WPBEh,   QZ6P,                              OCS,   11.05,   -1.84,   11.16,   -2.07,   101,    23,    17 
      LRC-WPBEh,   QZ6P,                              FCN,   13.41,   -1.38,   13.56,   -1.37,    93,    17,    14 
      LRC-WPBEh,   QZ6P,                               N2,   15.59,   -3.06,   15.89,   -3.33,    62,    16,    13 
      LRC-WPBEh,   QZ6P,                             HC4H,   10.11,   -1.56,   10.05,   -1.86,   152,    17,    14 
      LRC-WPBEh,   QZ6P,                              HCl,   12.41,   -1.70,   12.72,   -1.67,    53,    23,    17 
      LRC-WPBEh,   QZ6P,                               HF,   15.93,   -1.68,   16.72,   -1.64,    45,    17,    13 
      LRC-WPBEh,   QZ6P,                               F2,   15.68,   -0.14,   16.55,    0.05,    62,    16,    13 
      LRC-WPBEh,   QZ6P,                              SiO,   11.45,   -0.45,   11.62,   -0.45,    70,    22,    15 
      LRC-WPBEh,   QZ6P,                               CS,   11.57,   -0.53,   11.50,   -0.81,    70,    22,    16 
      LRC-WPBEh,   QZ6P,                               P2,   10.19,    0.18,   10.25,    0.07,    78,    22,    17 
      LRC-WPBEh,   QZ6P,                             H2CO,   10.98,   -1.61,   11.25,   -1.77,    90,    17,    15 
      LRC-WPBEh,   QZ6P,                              H2O,   12.61,   -1.64,   13.11,   -1.65,    59,    17,    16 
      LRC-WPBEh,   QZ6P,                             C2H4,   10.48,   -2.62,   10.46,   -2.47,   118,    17,    14 
      LRC-WPBEh,   QZ6P,                             H2CS,    9.22,   -0.07,    9.35,   -0.23,    98,    22,    17 
      LRC-WPBEh,   QZ6P,                           HCONH2,   10.45,   -1.66,   10.89,   -1.77,   135,    17,    15 
      LRC-WPBEh,   QZ6P,                            HCOOH,   11.54,   -2.59,   11.98,   -2.00,   121,    17,    16 
      LRC-WPBEh,   QZ6P,                              NSF,   11.70,    0.54,   11.91,    0.43,   101,    23,    16 
      LRC-WPBEh,   QZ6P,                               O3,   12.81,    1.69,   13.40,    1.85,    93,    17,    15 
      LRC-WPBEh,   QZ6P,                           C2H2F2,   10.47,   -2.10,   10.63,   -2.15,   152,    17,    13 
      LRC-WPBEh,   QZ6P,                        cisC2H2F2,   10.33,   -2.08,   10.52,   -2.07,   152,    18,    14 
      LRC-WPBEh,   QZ6P,                              CH4,   14.37,   -2.26,   14.60,   -2.33,    87,    15,    13 
      LRC-WPBEh,   QZ6P,                           CH3CCH,   10.39,   -1.93,   10.38,   -2.09,   149,    17,    13 
      LRC-WPBEh,   QZ6P,                            CH3CN,   12.39,   -1.58,   12.49,   -1.66,   135,    16,    14 
      LRC-WPBEh,   QZ6P,                            CH3NC,   11.49,   -1.71,   11.81,   -1.85,   135,    16,    14 
      LRC-WPBEh,   QZ6P,                             CH3F,   13.36,   -2.23,   13.79,   -2.29,   104,    17,    13 
      LRC-WPBEh,   QZ6P,                            CH2F2,   13.50,   -2.23,   13.93,   -2.31,   121,    17,    13 
      LRC-WPBEh,   QZ6P,                             CHF3,   14.93,   -2.24,   15.48,   -2.30,   138,    17,    13 
      LRC-WPBEh,   QZ6P,                             C2H6,   12.82,   -2.23,   12.91,   -2.32,   146,    15,    13 
      LRC-WPBEh,    CBS,                             C2F4,   10.75,    4.07,   10.66,   -3.39, , ,
      LRC-WPBEh,    CBS,                              CF4,   16.55,    4.11,   17.01,   -3.71, , ,
      LRC-WPBEh,    CBS,                             SiF4,   16.63,    1.57,   17.14,   -2.55, , ,
      LRC-WPBEh,    CBS,                              HCN,   13.79,    0.37,   13.76,   -0.75, , ,
      LRC-WPBEh,    CBS,                             C2H2,   11.50,   -1.01,   11.47,   -1.26, , ,
      LRC-WPBEh,    CBS,                             HCCF,   11.53,   -1.28,   11.43,   -1.56, , ,
      LRC-WPBEh,    CBS,                            HCCCN,   11.87,   -0.49,   11.92,   -0.83, , ,
      LRC-WPBEh,    CBS,                              NNO,   13.04,   -2.22,   12.91,   -0.07, , ,
      LRC-WPBEh,    CBS,                             C2N2,   13.72,    0.18,   13.56,   -0.14, , ,
      LRC-WPBEh,    CBS,                               CO,   14.23,   -1.71,   14.46,   -2.06, , ,
      LRC-WPBEh,    CBS,                              CO2,   14.05,    2.34,   14.21,    2.08, , ,
      LRC-WPBEh,    CBS,                             C3O2,   11.15,   -0.23,   11.09,   -0.58, , ,
      LRC-WPBEh,    CBS,                              OCS,   11.37,   -1.19,   11.44,    0.06, , ,
      LRC-WPBEh,    CBS,                              FCN,   13.69,   -0.99,   13.78,   -1.26, , ,
      LRC-WPBEh,    CBS,                               N2,   15.86,   -2.21,   16.23,   -1.21, , ,
      LRC-WPBEh,    CBS,                             HC4H,   10.38,   -1.02,   10.25,   -1.37, , ,
      LRC-WPBEh,    CBS,                              HCl,   12.74,    0.00,   12.86,   -0.74, , ,
      LRC-WPBEh,    CBS,                               HF,   16.17,   -0.70,   16.87,   -1.10, , ,
      LRC-WPBEh,    CBS,                               F2,   16.12,    0.35,   16.79,   -0.11, , ,
      LRC-WPBEh,    CBS,                              SiO,   11.65,    0.21,   11.74,    0.11, , ,
      LRC-WPBEh,    CBS,                               CS,   11.70,    0.13,   12.05,   -0.08, , ,
      LRC-WPBEh,    CBS,                               P2,   10.39,    0.60,   10.38,    0.46, , ,
      LRC-WPBEh,    CBS,                             H2CO,   11.22,   -1.02,   11.31,   -1.39, , ,
      LRC-WPBEh,    CBS,                              H2O,   12.75,   -0.63,   13.09,   -0.92, , ,
      LRC-WPBEh,    CBS,                             C2H4,   10.71,   -1.99,   10.61,   -0.88, , ,
      LRC-WPBEh,    CBS,                             H2CS,    9.53,    0.34,    9.55,    0.12, , ,
      LRC-WPBEh,    CBS,                           HCONH2,   10.67,   -0.43,   10.94,   -0.59, , ,
      LRC-WPBEh,    CBS,                            HCOOH,   11.78,   -0.01,   11.90,   -1.08, , ,
      LRC-WPBEh,    CBS,                              NSF,   12.08,    1.04,   12.26,    0.90, , ,
      LRC-WPBEh,    CBS,                               O3,   13.20,    2.23,   13.60,    1.98, , ,
      LRC-WPBEh,    CBS,                           C2H2F2,   10.80,   -0.50,   10.73,   -1.05, , ,
      LRC-WPBEh,    CBS,                        cisC2H2F2,   10.70,   -0.68,   10.61,   -0.88, , ,
      LRC-WPBEh,    CBS,                              CH4,   14.60,   -0.82,   14.64,   -0.86, , ,
      LRC-WPBEh,    CBS,                           CH3CCH,   10.52,   -0.75,   10.57,   -0.82, , ,
      LRC-WPBEh,    CBS,                            CH3CN,   12.65,   -0.47,   12.62,   -0.72, , ,
      LRC-WPBEh,    CBS,                            CH3NC,   11.73,   -0.45,   12.05,   -0.61, , ,
      LRC-WPBEh,    CBS,                             CH3F,   13.64,   -0.76,   13.72,   -0.87, , ,
      LRC-WPBEh,    CBS,                            CH2F2,   13.74,   -0.78,   13.89,   -0.89, , ,
      LRC-WPBEh,    CBS,                             CHF3,   15.19,   -0.81,   15.41,   -1.12, , ,
      LRC-WPBEh,    CBS,                             C2H6,   12.95,   -0.74,   12.96,   -0.84, , ,
         wB97-X,   TZ3P,                             C2F4,   10.46,   -1.96,   10.66,   -1.96,   186,    18,    14 
         wB97-X,   TZ3P,                              CF4,   16.27,   -2.27,   17.08,   -2.28,   155,    16,    13 
         wB97-X,   TZ3P,                             SiF4,   16.41,   -1.36,   17.15,   -1.31,   163,    21,    16 
         wB97-X,   TZ3P,                              HCN,   13.62,   -3.10,   13.60,   -2.27,    76,    17,    14 
         wB97-X,   TZ3P,                             C2H2,   11.34,   -2.52,   11.23,   -2.57,    90,    18,    13 
         wB97-X,   TZ3P,                             HCCF,   11.29,   -1.93,   11.30,   -2.00,   107,    18,    14 
         wB97-X,   TZ3P,                            HCCCN,   11.67,   -0.98,   11.49,   -1.24,   138,    18,    15 
         wB97-X,   TZ3P,                              NNO,   12.78,   -2.86,   12.96,   -3.07,    93,    17,    15 
         wB97-X,   TZ3P,                             C2N2,   13.41,   -0.28,   13.48,   -0.52,   124,    16,    14 
         wB97-X,   TZ3P,                               CO,   14.17,   -2.56,   14.35,   -2.68,    62,    18,    15 
         wB97-X,   TZ3P,                              CO2,   13.83,   -4.19,   14.11,   -4.30,    93,    17,    14 
         wB97-X,   TZ3P,                             C3O2,   10.76,   -0.71,   10.76,   -0.87,   155,    17,    15 
         wB97-X,   TZ3P,                              OCS,   11.09,   -1.84,   11.16,   -2.07,   101,    23,    17 
         wB97-X,   TZ3P,                              FCN,   13.45,   -1.39,   13.56,   -1.37,    93,    17,    14 
         wB97-X,   TZ3P,                               N2,   15.67,   -3.10,   15.89,   -3.33,    62,    16,    13 
         wB97-X,   TZ3P,                             HC4H,   10.16,   -1.60,   10.05,   -1.86,   152,    17,    14 
         wB97-X,   TZ3P,                              HCl,   12.44,   -1.70,   12.72,   -1.67,    53,    23,    17 
         wB97-X,   TZ3P,                               HF,   16.02,   -1.68,   16.72,   -1.64,    45,    17,    13 
         wB97-X,   TZ3P,                               F2,   15.77,   -0.17,   16.55,    0.05,    62,    16,    13 
         wB97-X,   TZ3P,                              SiO,   11.50,   -0.41,   11.62,   -0.45,    70,    22,    15 
         wB97-X,   TZ3P,                               CS,   11.68,   -0.50,   11.50,   -0.81,    70,    22,    16 
         wB97-X,   TZ3P,                               P2,   10.22,    0.19,   10.25,    0.07,    78,    22,    17 
         wB97-X,   TZ3P,                             H2CO,   11.06,   -1.64,   11.25,   -1.77,    90,    17,    15 
         wB97-X,   TZ3P,                              H2O,   12.69,   -1.65,   13.11,   -1.65,    59,    17,    16 
         wB97-X,   TZ3P,                             C2H4,   10.53,   -2.63,   10.46,   -2.47,   118,    17,    14 
         wB97-X,   TZ3P,                             H2CS,    9.26,   -0.06,    9.35,   -0.23,    98,    22,    17 
         wB97-X,   TZ3P,                           HCONH2,   10.57,   -1.68,   10.89,   -1.77,   135,    17,    15 
         wB97-X,   TZ3P,                            HCOOH,   11.64,   -2.61,   11.98,   -2.00,   121,    17,    16 
         wB97-X,   TZ3P,                              NSF,   11.82,    0.55,   11.91,    0.43,   101,    23,    16 
         wB97-X,   TZ3P,                               O3,   12.89,    1.70,   13.40,    1.85,    93,    17,    15 
         wB97-X,   TZ3P,                           C2H2F2,   10.55,   -2.12,   10.63,   -2.15,   152,    17,    13 
         wB97-X,   TZ3P,                        cisC2H2F2,   10.42,   -2.08,   10.52,   -2.07,   152,    18,    14 
         wB97-X,   TZ3P,                              CH4,   14.50,   -2.28,   14.60,   -2.33,    87,    15,    13 
         wB97-X,   TZ3P,                           CH3CCH,   10.46,   -1.96,   10.38,   -2.09,   149,    17,    13 
         wB97-X,   TZ3P,                            CH3CN,   12.47,   -1.60,   12.49,   -1.66,   135,    16,    14 
         wB97-X,   TZ3P,                            CH3NC,   11.65,   -1.74,   11.81,   -1.85,   135,    16,    14 
         wB97-X,   TZ3P,                             CH3F,   13.45,   -2.24,   13.79,   -2.29,   104,    17,    13 
         wB97-X,   TZ3P,                            CH2F2,   13.60,   -2.24,   13.93,   -2.31,   121,    17,    13 
         wB97-X,   TZ3P,                             CHF3,   15.03,   -2.25,   15.48,   -2.30,   138,    17,    13 
         wB97-X,   TZ3P,                             C2H6,   12.91,   -2.26,   12.91,   -2.32,   146,    15,    13 
         wB97-X,   QZ6P,                             C2F4,   10.46,   -1.96,   10.66,   -1.96,   186,    18,    14 
         wB97-X,   QZ6P,                              CF4,   16.27,   -2.27,   17.08,   -2.28,   155,    16,    13 
         wB97-X,   QZ6P,                             SiF4,   16.41,   -1.36,   17.15,   -1.31,   163,    21,    16 
         wB97-X,   QZ6P,                              HCN,   13.62,   -3.10,   13.60,   -2.27,    76,    17,    14 
         wB97-X,   QZ6P,                             C2H2,   11.34,   -2.52,   11.23,   -2.57,    90,    18,    13 
         wB97-X,   QZ6P,                             HCCF,   11.29,   -1.93,   11.30,   -2.00,   107,    18,    14 
         wB97-X,   QZ6P,                            HCCCN,   11.67,   -0.98,   11.49,   -1.24,   138,    18,    15 
         wB97-X,   QZ6P,                              NNO,   12.78,   -2.86,   12.96,   -3.07,    93,    17,    15 
         wB97-X,   QZ6P,                             C2N2,   13.41,   -0.28,   13.48,   -0.52,   124,    16,    14 
         wB97-X,   QZ6P,                               CO,   14.17,   -2.56,   14.35,   -2.68,    62,    18,    15 
         wB97-X,   QZ6P,                              CO2,   13.83,   -4.19,   14.11,   -4.30,    93,    17,    14 
         wB97-X,   QZ6P,                             C3O2,   10.76,   -0.71,   10.76,   -0.87,   155,    17,    15 
         wB97-X,   QZ6P,                              OCS,   11.09,   -1.84,   11.16,   -2.07,   101,    23,    17 
         wB97-X,   QZ6P,                              FCN,   13.45,   -1.39,   13.56,   -1.37,    93,    17,    14 
         wB97-X,   QZ6P,                               N2,   15.67,   -3.10,   15.89,   -3.33,    62,    16,    13 
         wB97-X,   QZ6P,                             HC4H,   10.16,   -1.60,   10.05,   -1.86,   152,    17,    14 
         wB97-X,   QZ6P,                              HCl,   12.44,   -1.70,   12.72,   -1.67,    53,    23,    17 
         wB97-X,   QZ6P,                               HF,   16.02,   -1.68,   16.72,   -1.64,    45,    17,    13 
         wB97-X,   QZ6P,                               F2,   15.77,   -0.17,   16.55,    0.05,    62,    16,    13 
         wB97-X,   QZ6P,                              SiO,   11.50,   -0.41,   11.62,   -0.45,    70,    22,    15 
         wB97-X,   QZ6P,                               CS,   11.68,   -0.50,   11.50,   -0.81,    70,    22,    16 
         wB97-X,   QZ6P,                               P2,   10.22,    0.19,   10.25,    0.07,    78,    22,    17 
         wB97-X,   QZ6P,                             H2CO,   11.06,   -1.64,   11.25,   -1.77,    90,    17,    15 
         wB97-X,   QZ6P,                              H2O,   12.69,   -1.65,   13.11,   -1.65,    59,    17,    16 
         wB97-X,   QZ6P,                             C2H4,   10.53,   -2.63,   10.46,   -2.47,   118,    17,    14 
         wB97-X,   QZ6P,                             H2CS,    9.26,   -0.06,    9.35,   -0.23,    98,    22,    17 
         wB97-X,   QZ6P,                           HCONH2,   10.57,   -1.68,   10.89,   -1.77,   135,    17,    15 
         wB97-X,   QZ6P,                            HCOOH,   11.64,   -2.61,   11.98,   -2.00,   121,    17,    16 
         wB97-X,   QZ6P,                              NSF,   11.82,    0.55,   11.91,    0.43,   101,    23,    16 
         wB97-X,   QZ6P,                               O3,   12.89,    1.70,   13.40,    1.85,    93,    17,    15 
         wB97-X,   QZ6P,                           C2H2F2,   10.55,   -2.12,   10.63,   -2.15,   152,    17,    13 
         wB97-X,   QZ6P,                        cisC2H2F2,   10.42,   -2.08,   10.52,   -2.07,   152,    18,    14 
         wB97-X,   QZ6P,                              CH4,   14.50,   -2.28,   14.60,   -2.33,    87,    15,    13 
         wB97-X,   QZ6P,                           CH3CCH,   10.46,   -1.96,   10.38,   -2.09,   149,    17,    13 
         wB97-X,   QZ6P,                            CH3CN,   12.47,   -1.60,   12.49,   -1.66,   135,    16,    14 
         wB97-X,   QZ6P,                            CH3NC,   11.65,   -1.74,   11.81,   -1.85,   135,    16,    14 
         wB97-X,   QZ6P,                             CH3F,   13.45,   -2.24,   13.79,   -2.29,   104,    17,    13 
         wB97-X,   QZ6P,                            CH2F2,   13.60,   -2.24,   13.93,   -2.31,   121,    17,    13 
         wB97-X,   QZ6P,                             CHF3,   15.03,   -2.25,   15.48,   -2.30,   138,    17,    13 
         wB97-X,   QZ6P,                             C2H6,   12.91,   -2.26,   12.91,   -2.32,   146,    15,    13 
         wB97-X,    CBS,                             C2F4,   10.86,    4.37,   10.66,   -3.39, , ,
         wB97-X,    CBS,                              CF4,   16.66,    4.74,   17.01,   -3.71, , ,
         wB97-X,    CBS,                             SiF4,   16.78,    1.73,   17.14,   -2.55, , ,
         wB97-X,    CBS,                              HCN,   13.87,    0.38,   13.76,   -0.75, , ,
         wB97-X,    CBS,                             C2H2,   11.58,   -0.90,   11.47,   -1.26, , ,
         wB97-X,    CBS,                             HCCF,   11.59,   -1.27,   11.43,   -1.56, , ,
         wB97-X,    CBS,                            HCCCN,   11.96,   -0.51,   11.92,   -0.83, , ,
         wB97-X,    CBS,                              NNO,   13.12,   -2.24,   12.91,   -0.07, , ,
         wB97-X,    CBS,                             C2N2,   13.75,    0.17,   13.56,   -0.14, , ,
         wB97-X,    CBS,                               CO,   14.37,   -1.67,   14.46,   -2.06, , ,
         wB97-X,    CBS,                              CO2,   14.11,    2.33,   14.21,    2.08, , ,
         wB97-X,    CBS,                             C3O2,   11.19,   -0.22,   11.09,   -0.58, , ,
         wB97-X,    CBS,                              OCS,   11.44,   -1.19,   11.44,    0.06, , ,
         wB97-X,    CBS,                              FCN,   13.79,   -1.00,   13.78,   -1.26, , ,
         wB97-X,    CBS,                               N2,   16.06,   -2.23,   16.23,   -1.21, , ,
         wB97-X,    CBS,                             HC4H,   10.47,   -1.02,   10.25,   -1.37, , ,
         wB97-X,    CBS,                              HCl,   12.83,    0.03,   12.86,   -0.74, , ,
         wB97-X,    CBS,                               HF,   16.28,   -0.69,   16.87,   -1.10, , ,
         wB97-X,    CBS,                               F2,   16.24,    0.33,   16.79,   -0.11, , ,
         wB97-X,    CBS,                              SiO,   11.74,    0.25,   11.74,    0.11, , ,
         wB97-X,    CBS,                               CS,   11.97,    0.16,   12.05,   -0.08, , ,
         wB97-X,    CBS,                               P2,   10.44,    0.61,   10.38,    0.46, , ,
         wB97-X,    CBS,                             H2CO,   11.32,   -1.02,   11.31,   -1.39, , ,
         wB97-X,    CBS,                              H2O,   12.79,   -0.64,   13.09,   -0.92, , ,
         wB97-X,    CBS,                             C2H4,   10.79,   -0.57,   10.61,   -0.88, , ,
         wB97-X,    CBS,                             H2CS,    9.60,    0.36,    9.55,    0.12, , ,
         wB97-X,    CBS,                           HCONH2,   10.80,   -0.45,   10.94,   -0.59, , ,
         wB97-X,    CBS,                            HCOOH,   11.90,   -0.03,   11.90,   -1.08, , ,
         wB97-X,    CBS,                              NSF,   12.16,    1.06,   12.26,    0.90, , ,
         wB97-X,    CBS,                               O3,   13.60,    2.25,   13.60,    1.98, , ,
         wB97-X,    CBS,                           C2H2F2,   11.07,   -0.54,   10.73,   -1.05, , ,
         wB97-X,    CBS,                        cisC2H2F2,   10.81,   -0.70,   10.61,   -0.88, , ,
         wB97-X,    CBS,                              CH4,   14.66,   -0.84,   14.64,   -0.86, , ,
         wB97-X,    CBS,                           CH3CCH,   10.77,   -0.77,   10.57,   -0.82, , ,
         wB97-X,    CBS,                            CH3CN,   12.71,   -0.48,   12.62,   -0.72, , ,
         wB97-X,    CBS,                            CH3NC,   11.91,   -0.46,   12.05,   -0.61, , ,
         wB97-X,    CBS,                             CH3F,   13.71,   -0.77,   13.72,   -0.87, , ,
         wB97-X,    CBS,                            CH2F2,   13.86,   -0.78,   13.89,   -0.89, , ,
         wB97-X,    CBS,                             CHF3,   15.30,   -0.80,   15.41,   -1.12, , ,
         wB97-X,    CBS,                             C2H6,   13.07,   -0.76,   12.96,   -0.84, , ,


==> anc/files/allData/energies/README.txt <==
The files starting with "results_sorted" contain all relative, basis set limit
extrapolated relative energies calculated in this work, separated by functional
(PBE0, HF )and dataset. In each file, the first column contains the the name or 
the number of each data point, the second column contains the reference value 
of each datapoint corresponding to the level of theory and taken from the reference
specified in the main text. Columns 3-5 contains the calculated relative energies and 
columns 6-8 contain the deviation to the reference. For each of these 2 sets of 3 columns,
the first contains the RPA calue, second one is RPA+0.5SOSSX (not used in this work), 
and the third is RPA+SOSSX 


==> anc/files/allData/energies/atomicCorrelationEnergies.csv <==
, QZ6P, , TZ3P, , extrapolated, ,  
name, RPA+SOSSX,RPA,RPA+SOSSX,RPA,RPA+SOSSX,reference
Be2+,-0.061, -0.084, -0.052, -0.079,  0.067, 0.087, 0.044
 Li+,-0.059, -0.083, -0.055, -0.078,  0.062, 0.087, 0.054
  He,-0.061, -0.083, -0.060, -0.081,  0.061, 0.084, 0.042
   B,-0.045, -0.181, -0.116, -0.177, -0.007, 0.185, 0.111
  Be,-0.106, -0.157, -0.102, -0.151,  0.108, 0.162, 0.094
Mg2+,-0.362, -0.470, -0.302, -0.389,  0.406, 0.528, 0.390
 Na+,-0.366, -0.475, -0.304, -0.389,  0.410, 0.538, 0.389
  Ne,-0.424, -0.558, -0.426, -0.523,  0.423, 0.583, 0.390
Si2+,-0.457, -0.589, -0.350, -0.442,  0.535, 0.695, 0.463
  Mg,-0.420, -0.538, -0.364, -0.455,  0.461, 0.598, 0.438
Ca2+,-0.695, -0.896, -0.499, -0.625,  0.838, 1.093, 0.754
  K+,-0.671, -0.854, -0.525, -0.679,  0.778, 0.982, 0.739
  Ar,-0.667, -0.851, -0.520, -0.668,  0.774, 0.985, 0.722
  Ca,-0.749, -0.964, -0.551, -0.689,  0.894, 1.164, 0.827
  Zn,-1.457, -1.714, -1.143, -1.352,  1.686, 1.978, 1.621
  Kr,-1.449, -1.771, -0.908, -1.115,  1.844, 2.250, 1.850

==> anc/files/allData/energies/results_sorted_BHPERI_HF.csv <==
1         ,    35.30,    38.64,    38.36,    38.08,     3.34,     3.06,     2.78 
2         ,    30.80,    32.69,    32.77,    32.85,     1.89,     1.97,     2.05 
3         ,    28.10,    29.18,    29.29,    29.41,     1.08,     1.19,     1.31 
4         ,    39.70,    44.70,    44.37,    44.05,     5.00,     4.67,     4.35 
5         ,    28.30,    30.14,    29.84,    29.54,     1.84,     1.54,     1.24 
6         ,    35.80,    39.93,    39.74,    39.54,     4.13,     3.94,     3.74 
7         ,    22.30,    24.70,    24.96,    25.23,     2.40,     2.66,     2.93 
8         ,    18.00,    19.64,    19.95,    20.25,     1.64,     1.95,     2.25 
9         ,    14.50,    18.46,    18.36,    18.27,     3.96,     3.86,     3.77 
10        ,    26.40,    31.86,    31.16,    30.46,     5.46,     4.76,     4.06 
11        ,    27.60,    32.13,    32.70,    33.28,     4.53,     5.10,     5.68 
12        ,    20.00,    23.25,    23.72,    24.18,     3.25,     3.72,     4.18 
13        ,    13.80,    16.87,    16.98,    17.09,     3.07,     3.18,     3.29 
14        ,    11.80,    17.19,    17.44,    17.69,     5.39,     5.64,     5.89 
15        ,     6.50,     7.71,     8.00,     8.28,     1.21,     1.50,     1.78 
16        ,     4.70,     6.33,     6.55,     6.76,     1.63,     1.85,     2.06 
17        ,    13.10,    13.88,    14.46,    15.04,     0.78,     1.36,     1.94 
18        ,     5.90,     5.82,     6.29,     6.76,    -0.08,     0.39,     0.86 
19        ,     0.50,     0.31,     0.66,     1.00,    -0.19,     0.16,     0.50 
20        ,    18.10,    19.01,    19.45,    19.89,     0.91,     1.35,     1.79 
21        ,    16.60,    16.37,    16.86,    17.35,    -0.23,     0.26,     0.75 
22        ,    22.90,    23.92,    24.45,    24.98,     1.02,     1.55,     2.08 
23        ,    27.80,    28.54,    29.29,    30.04,     0.74,     1.49,     2.24 
24        ,    21.30,    21.11,    21.65,    22.19,    -0.19,     0.35,     0.89 
25        ,    21.60,    22.73,    23.11,    23.48,     1.13,     1.51,     1.88 
26        ,    31.30,    32.10,    32.67,    33.25,     0.80,     1.37,     1.95 


==> anc/files/allData/energies/results_sorted_BHPERI_PBE0.csv <==
1         ,    35.30,    34.58,    34.17,    33.76,    -0.72,    -1.13,    -1.54 
2         ,    30.80,    30.70,    30.71,    30.72,    -0.10,    -0.09,    -0.08 
3         ,    28.10,    27.91,    28.03,    28.15,    -0.19,    -0.07,     0.05 
4         ,    39.70,    41.66,    41.29,    40.92,     1.96,     1.59,     1.22 
5         ,    28.30,    30.25,    30.00,    29.74,     1.95,     1.70,     1.44 
6         ,    35.80,    36.22,    36.00,    35.78,     0.42,     0.20,    -0.02 
7         ,    22.30,    22.02,    22.30,    22.59,    -0.28,     0.00,     0.29 
8         ,    18.00,    17.01,    17.43,    17.85,    -0.99,    -0.57,    -0.15 
9         ,    14.50,    14.02,    14.24,    14.46,    -0.48,    -0.26,    -0.04 
10        ,    26.40,    28.09,    27.15,    26.21,     1.69,     0.75,    -0.19 
11        ,    27.60,    26.28,    26.55,    26.81,    -1.32,    -1.05,    -0.79 
12        ,    20.00,    18.82,    19.11,    19.39,    -1.18,    -0.89,    -0.61 
13        ,    13.80,    14.59,    14.61,    14.63,     0.79,     0.81,     0.83 
14        ,    11.80,    12.16,    12.15,    12.14,     0.36,     0.35,     0.34 
15        ,     6.50,     6.05,     6.28,     6.51,    -0.45,    -0.22,     0.01 
16        ,     4.70,     4.77,     4.97,     5.17,     0.07,     0.27,     0.47 
17        ,    13.10,    11.23,    11.78,    12.33,    -1.87,    -1.32,    -0.77 
18        ,     5.90,     4.27,     4.85,     5.43,    -1.63,    -1.05,    -0.47 
19        ,     0.50,    -0.14,     0.23,     0.60,    -0.64,    -0.27,     0.10 
20        ,    18.10,    17.61,    17.95,    18.30,    -0.49,    -0.15,     0.20 
21        ,    16.60,    13.40,    14.06,    14.72,    -3.20,    -2.54,    -1.88 
22        ,    22.90,    21.11,    21.70,    22.29,    -1.79,    -1.20,    -0.61 
23        ,    27.80,    25.01,    25.73,    26.46,    -2.79,    -2.07,    -1.34 
24        ,    21.30,    18.62,    19.16,    19.71,    -2.68,    -2.14,    -1.59 
25        ,    21.60,    20.52,    20.89,    21.26,    -1.08,    -0.71,    -0.34 
26        ,    31.30,    30.42,    30.69,    30.96,    -0.88,    -0.61,    -0.34 


==> anc/files/allData/energies/results_sorted_FH51_HF.csv <==
1         ,  -150.81,  -154.80,  -155.79,  -156.79,    -3.99,    -4.98,    -5.98 
2         ,  -144.38,  -146.37,  -147.17,  -147.98,    -1.99,    -2.79,    -3.60 
3         ,   -89.35,   -91.66,   -91.98,   -92.29,    -2.31,    -2.63,    -2.94 
4         ,   -82.55,   -82.58,   -82.92,   -83.26,    -0.03,    -0.37,    -0.71 
5         ,   -78.51,   -84.38,   -83.49,   -82.60,    -5.87,    -4.98,    -4.09 
6         ,   -66.96,   -74.00,   -72.01,   -70.02,    -7.04,    -5.05,    -3.06 
7         ,   -63.89,   -64.50,   -65.40,   -66.31,    -0.61,    -1.51,    -2.42 
8         ,   -58.53,   -60.76,   -61.19,   -61.63,    -2.23,    -2.66,    -3.10 
9         ,   -56.64,   -59.30,   -59.11,   -58.92,    -2.66,    -2.47,    -2.28 
10        ,   -52.85,   -54.11,   -54.08,   -54.04,    -1.26,    -1.23,    -1.19 
11        ,   -52.60,   -57.85,   -57.71,   -57.58,    -5.25,    -5.11,    -4.98 
12        ,   -46.72,   -46.97,   -46.72,   -46.47,    -0.25,    -0.00,     0.25 
13        ,   -44.82,   -42.98,   -43.03,   -43.09,     1.84,     1.79,     1.73 
14        ,   -43.67,   -42.67,   -42.56,   -42.44,     1.00,     1.11,     1.23 
15        ,   -42.89,   -42.34,   -42.01,   -41.67,     0.55,     0.88,     1.22 
16        ,   -37.08,   -38.73,   -38.34,   -37.94,    -1.65,    -1.26,    -0.86 
17        ,   -34.93,   -34.24,   -33.72,   -33.20,     0.69,     1.21,     1.73 
18        ,   -32.47,   -31.14,   -31.68,   -32.23,     1.33,     0.79,     0.24 
19        ,   -32.10,   -34.97,   -34.29,   -33.61,    -2.87,    -2.19,    -1.51 
20        ,   -31.22,   -31.96,   -31.81,   -31.66,    -0.74,    -0.59,    -0.44 
21        ,   -29.98,   -29.47,   -29.05,   -28.64,     0.51,     0.93,     1.34 
22        ,   -25.84,   -26.88,   -26.45,   -26.01,    -1.04,    -0.61,    -0.17 
23        ,   -23.47,   -25.67,   -25.28,   -24.88,    -2.20,    -1.81,    -1.41 
24        ,   -22.45,   -24.22,   -23.76,   -23.30,    -1.77,    -1.31,    -0.85 
25        ,   -20.27,   -22.22,   -21.88,   -21.53,    -1.95,    -1.61,    -1.26 
26        ,   -19.72,   -19.79,   -19.65,   -19.50,    -0.07,     0.07,     0.22 
27        ,   -19.34,   -21.47,   -20.80,   -20.13,    -2.13,    -1.46,    -0.79 
28        ,   -19.45,   -20.16,   -20.37,   -20.57,    -0.71,    -0.92,    -1.12 
29        ,   -17.39,   -20.25,   -19.25,   -18.25,    -2.86,    -1.86,    -0.86 
30        ,   -16.98,   -15.41,   -15.57,   -15.73,     1.57,     1.41,     1.25 
31        ,   -16.14,   -18.16,   -17.63,   -17.10,    -2.02,    -1.49,    -0.96 
32        ,   -14.30,   -14.95,   -15.56,   -16.17,    -0.65,    -1.26,    -1.87 
33        ,   -13.14,   -13.06,   -13.21,   -13.35,     0.08,    -0.07,    -0.21 
34        ,   -11.68,   -13.96,   -13.15,   -12.33,    -2.28,    -1.47,    -0.65 
35        ,   -10.70,   -11.19,   -11.53,   -11.86,    -0.49,    -0.83,    -1.16 
36        ,    -9.39,    -6.78,    -7.05,    -7.32,     2.61,     2.34,     2.07 
37        ,    -8.53,    -9.85,    -9.04,    -8.24,    -1.32,    -0.51,     0.29 
38        ,    -6.63,    -5.73,    -5.97,    -6.21,     0.90,     0.66,     0.42 
39        ,    -6.65,    -8.37,    -9.21,   -10.06,    -1.72,    -2.56,    -3.41 
40        ,    -6.45,    -8.21,    -7.75,    -7.29,    -1.76,    -1.30,    -0.84 
41        ,    -5.11,    -4.49,    -4.57,    -4.66,     0.62,     0.54,     0.45 
42        ,    -3.25,    -6.38,    -6.26,    -6.13,    -3.13,    -3.01,    -2.88 
43        ,    -2.64,    -2.26,    -2.19,    -2.12,     0.38,     0.45,     0.52 
44        ,    -2.48,    -1.73,    -1.85,    -1.96,     0.75,     0.63,     0.52 
45        ,    -2.11,    -2.16,    -2.19,    -2.21,    -0.05,    -0.08,    -0.10 
46        ,    -1.47,    -2.20,    -1.55,    -0.90,    -0.73,    -0.08,     0.57 
47        ,    -1.15,    -0.30,    -0.48,    -0.65,     0.85,     0.67,     0.50 
48        ,    -0.86,    -1.33,    -1.21,    -1.09,    -0.47,    -0.35,    -0.23 
49        ,    -0.43,    -0.88,    -1.02,    -1.16,    -0.45,    -0.59,    -0.73 
50        ,    -0.41,    -0.67,    -0.28,     0.12,    -0.26,     0.13,     0.53 
51        ,    -0.18,    -0.68,    -0.81,    -0.95,    -0.50,    -0.63,    -0.77 


==> anc/files/allData/energies/results_sorted_FH51_PBE0.csv <==
1         ,  -150.81,  -146.90,  -147.48,  -148.06,     3.91,     3.33,     2.75 
2         ,  -144.38,  -141.50,  -141.73,  -141.95,     2.88,     2.65,     2.43 
3         ,   -89.35,   -86.83,   -86.70,   -86.57,     2.52,     2.65,     2.78 
4         ,   -82.55,   -77.06,   -76.74,   -76.42,     5.49,     5.81,     6.13 
5         ,   -78.51,   -79.65,   -78.25,   -76.86,    -1.14,     0.26,     1.65 
6         ,   -66.96,   -69.80,   -67.54,   -65.28,    -2.84,    -0.58,     1.68 
7         ,   -63.89,   -62.51,   -63.17,   -63.82,     1.38,     0.72,     0.07 
8         ,   -58.53,   -55.72,   -55.78,   -55.84,     2.81,     2.75,     2.69 
9         ,   -56.64,   -55.51,   -54.87,   -54.24,     1.13,     1.77,     2.40 
10        ,   -52.85,   -51.96,   -51.77,   -51.57,     0.89,     1.08,     1.28 
11        ,   -52.60,   -53.44,   -52.96,   -52.48,    -0.84,    -0.36,     0.12 
12        ,   -46.72,   -43.71,   -43.52,   -43.33,     3.01,     3.20,     3.39 
13        ,   -44.82,   -40.72,   -40.77,   -40.81,     4.10,     4.05,     4.01 
14        ,   -43.67,   -39.80,   -39.80,   -39.79,     3.87,     3.87,     3.88 
15        ,   -42.89,   -40.76,   -40.43,   -40.10,     2.13,     2.46,     2.79 
16        ,   -37.08,   -36.97,   -36.30,   -35.63,     0.11,     0.78,     1.45 
17        ,   -34.93,   -34.59,   -33.82,   -33.06,     0.34,     1.11,     1.87 
18        ,   -32.47,   -27.96,   -28.24,   -28.52,     4.51,     4.23,     3.95 
19        ,   -32.10,   -33.74,   -32.83,   -31.92,    -1.64,    -0.73,     0.18 
20        ,   -31.22,   -31.30,   -30.79,   -30.27,    -0.08,     0.43,     0.95 
21        ,   -29.98,   -28.37,   -28.08,   -27.80,     1.61,     1.90,     2.18 
22        ,   -25.84,   -24.65,   -24.17,   -23.69,     1.19,     1.67,     2.15 
23        ,   -23.47,   -21.91,   -21.47,   -21.03,     1.56,     2.00,     2.44 
24        ,   -22.45,   -23.56,   -22.97,   -22.38,    -1.11,    -0.52,     0.07 
25        ,   -20.27,   -19.87,   -19.41,   -18.96,     0.40,     0.86,     1.31 
26        ,   -19.72,   -17.46,   -17.10,   -16.73,     2.26,     2.62,     2.99 
27        ,   -19.34,   -19.85,   -19.02,   -18.18,    -0.51,     0.32,     1.16 
28        ,   -19.45,   -19.98,   -20.21,   -20.44,    -0.53,    -0.76,    -0.99 
29        ,   -17.39,   -20.23,   -19.09,   -17.94,    -2.84,    -1.70,    -0.55 
30        ,   -16.98,   -16.14,   -16.03,   -15.92,     0.84,     0.95,     1.06 
31        ,   -16.14,   -17.35,   -16.71,   -16.07,    -1.21,    -0.57,     0.07 
32        ,   -14.30,   -10.98,   -11.23,   -11.48,     3.32,     3.07,     2.82 
33        ,   -13.14,   -12.53,   -12.60,   -12.67,     0.61,     0.54,     0.47 
34        ,   -11.68,   -11.94,   -11.07,   -10.20,    -0.26,     0.61,     1.48 
35        ,   -10.70,    -9.70,    -9.98,   -10.27,     1.00,     0.72,     0.43 
36        ,    -9.39,    -6.35,    -6.35,    -6.35,     3.04,     3.04,     3.04 
37        ,    -8.53,    -9.44,    -8.57,    -7.70,    -0.91,    -0.04,     0.83 
38        ,    -6.63,    -4.27,    -4.33,    -4.38,     2.36,     2.30,     2.25 
39        ,    -6.65,    -7.64,    -8.36,    -9.08,    -0.99,    -1.71,    -2.43 
40        ,    -6.45,    -6.75,    -6.10,    -5.45,    -0.30,     0.35,     1.00 
41        ,    -5.11,    -4.11,    -4.34,    -4.58,     1.00,     0.77,     0.53 
42        ,    -3.25,    -4.60,    -4.11,    -3.62,    -1.35,    -0.86,    -0.37 
43        ,    -2.64,    -2.44,    -2.48,    -2.52,     0.20,     0.16,     0.12 
44        ,    -2.48,    -0.59,    -0.89,    -1.18,     1.89,     1.59,     1.30 
45        ,    -2.11,    -1.91,    -1.94,    -1.98,     0.20,     0.17,     0.13 
46        ,    -1.47,    -1.40,    -0.97,    -0.53,     0.07,     0.50,     0.94 
47        ,    -1.15,    -0.92,    -0.97,    -1.02,     0.23,     0.18,     0.13 
48        ,    -0.86,    -1.24,    -1.19,    -1.13,    -0.38,    -0.33,    -0.27 
49        ,    -0.43,    -0.33,    -0.49,    -0.66,     0.10,    -0.06,    -0.23 
50        ,    -0.41,    -3.02,    -2.73,    -2.45,    -2.61,    -2.32,    -2.04 
51        ,    -0.18,    -0.12,    -0.28,    -0.44,     0.06,    -0.10,    -0.26 


==> anc/files/allData/energies/results_sorted_INV24_HF.csv <==
1         ,    31.70,    31.95,    31.75,    31.54,     0.25,     0.05,    -0.16 
2         ,    69.30,    73.89,    73.40,    72.90,     4.59,     4.10,     3.60 
3         ,    60.60,    68.13,    67.90,    67.66,     7.53,     7.30,     7.06 
4         ,    37.00,    34.08,    34.39,    34.71,    -2.92,    -2.61,    -2.29 
5         ,    74.20,    77.27,    77.01,    76.76,     3.07,     2.81,     2.56 
6         ,     9.70,     9.41,     9.40,     9.39,    -0.29,    -0.30,    -0.31 
7         ,    18.90,    14.08,    14.11,    14.14,    -4.82,    -4.79,    -4.76 
8         ,    43.20,    45.36,    45.25,    45.14,     2.16,     2.05,     1.94 
9         ,    79.70,    85.35,    84.97,    84.60,     5.65,     5.27,     4.90 
10        ,    31.20,    32.29,    32.06,    31.84,     1.09,     0.86,     0.64 
11        ,    29.30,    30.14,    30.06,    29.98,     0.84,     0.76,     0.68 
12        ,    10.30,    10.00,    10.07,    10.15,    -0.30,    -0.23,    -0.15 
13        ,     4.50,     4.19,     4.16,     4.14,    -0.31,    -0.34,    -0.36 
14        ,    24.70,    27.06,    27.02,    26.98,     2.36,     2.32,     2.28 
15        ,    37.60,    38.97,    39.21,    39.45,     1.37,     1.61,     1.85 
16        ,     4.10,     3.18,     3.28,     3.37,    -0.92,    -0.82,    -0.73 
17        ,    13.10,    17.06,    17.10,    17.15,     3.96,     4.00,     4.05 
18        ,    11.20,     9.03,     9.10,     9.17,    -2.17,    -2.10,    -2.03 
19        ,     6.20,    10.93,    10.71,    10.50,     4.73,     4.51,     4.30 
20        ,    21.30,    13.62,    14.19,    14.76,    -7.68,    -7.11,    -6.54 
21        ,    42.30,    33.34,    34.07,    34.81,    -8.96,    -8.23,    -7.49 
22        ,    27.20,    27.79,    27.75,    27.70,     0.59,     0.55,     0.50 
23        ,     8.40,     1.98,     2.46,     2.95,    -6.42,    -5.94,    -5.45 
24        ,    68.60,    59.03,    59.84,    60.64,    -9.57,    -8.76,    -7.96 


==> anc/files/allData/energies/results_sorted_INV24_PBE0.csv <==
1         ,    31.70,    32.39,    32.11,    31.84,     0.69,     0.41,     0.14 
2         ,    69.30,    70.51,    69.66,    68.81,     1.21,     0.36,    -0.49 
3         ,    60.60,    60.72,    59.88,    59.05,     0.12,    -0.72,    -1.55 
4         ,    37.00,    34.96,    35.20,    35.45,    -2.04,    -1.80,    -1.55 
5         ,    74.20,    73.40,    72.47,    71.53,    -0.80,    -1.73,    -2.67 
6         ,     9.70,     9.97,     9.96,     9.95,     0.27,     0.26,     0.25 
7         ,    18.90,    20.63,    20.65,    20.66,     1.73,     1.75,     1.76 
8         ,    43.20,    44.16,    43.88,    43.61,     0.96,     0.68,     0.41 
9         ,    79.70,    81.48,    80.43,    79.38,     1.78,     0.73,    -0.32 
10        ,    31.20,    31.52,    31.27,    31.02,     0.32,     0.07,    -0.18 
11        ,    29.30,    29.53,    29.23,    28.94,     0.23,    -0.07,    -0.36 
12        ,    10.30,     9.81,     9.82,     9.83,    -0.49,    -0.48,    -0.47 
13        ,     4.50,     4.01,     4.03,     4.04,    -0.49,    -0.47,    -0.46 
14        ,    24.70,    23.25,    23.40,    23.55,    -1.45,    -1.30,    -1.15 
15        ,    37.60,    38.10,    37.97,    37.85,     0.50,     0.37,     0.25 
16        ,     4.10,     3.22,     3.34,     3.46,    -0.88,    -0.76,    -0.64 
17        ,    13.10,    14.07,    14.30,    14.53,     0.97,     1.20,     1.43 
18        ,    11.20,    11.34,    11.32,    11.29,     0.14,     0.12,     0.09 
19        ,     6.20,     7.47,     7.34,     7.21,     1.27,     1.14,     1.01 
20        ,    21.30,    13.95,    14.71,    15.48,    -7.35,    -6.59,    -5.82 
21        ,    42.30,    35.38,    35.98,    36.58,    -6.92,    -6.32,    -5.72 
22        ,    27.20,    26.45,    26.29,    26.13,    -0.75,    -0.91,    -1.07 
23        ,     8.40,     6.90,     7.14,     7.39,    -1.50,    -1.26,    -1.01 
24        ,    68.60,    58.86,    59.84,    60.82,    -9.74,    -8.76,    -7.78 


==> anc/files/allData/energies/results_sorted_ISO34_HF.csv <==
1         ,     1.49,     2.29,     2.30,     2.30,     0.80,     0.81,     0.81 
2         ,    23.36,    23.28,    23.63,    23.99,    -0.08,     0.27,     0.63 
3         ,     7.27,     4.62,     5.19,     5.76,    -2.65,    -2.08,    -1.51 
4         ,     1.06,     0.47,     0.60,     0.72,    -0.59,    -0.46,    -0.34 
5         ,     1.23,     0.92,     0.97,     1.02,    -0.31,    -0.26,    -0.21 
6         ,     2.49,     2.00,     2.09,     2.17,    -0.49,    -0.40,    -0.32 
7         ,    11.15,     8.82,     9.53,    10.23,    -2.33,    -1.62,    -0.92 
8         ,    22.59,    21.89,    21.87,    21.84,    -0.70,    -0.72,    -0.75 
9         ,     6.54,     5.21,     5.46,     5.72,    -1.33,    -1.08,    -0.82 
10        ,     3.80,     3.60,     3.54,     3.48,    -0.20,    -0.26,    -0.32 
11        ,     1.58,     2.13,     1.69,     1.25,     0.55,     0.11,    -0.33 
12        ,    45.65,    43.93,    44.98,    46.03,    -1.72,    -0.67,     0.38 
13        ,    36.85,    34.79,    35.53,    36.26,    -2.06,    -1.32,    -0.59 
14        ,    24.58,    22.84,    23.01,    23.18,    -1.74,    -1.57,    -1.40 
15        ,     8.25,     7.43,     7.59,     7.75,    -0.82,    -0.66,    -0.50 
16        ,    10.02,     7.84,     8.29,     8.75,    -2.18,    -1.73,    -1.27 
17        ,    28.51,    27.69,    27.93,    28.17,    -0.82,    -0.58,    -0.34 
18        ,    11.68,    11.58,    11.53,    11.49,    -0.10,    -0.15,    -0.19 
19        ,     4.58,     4.50,     4.51,     4.53,    -0.08,    -0.07,    -0.05 
20        ,    18.12,    19.96,    19.83,    19.70,     1.84,     1.71,     1.58 
21        ,     1.16,     0.65,     0.71,     0.78,    -0.51,    -0.45,    -0.38 
22        ,     4.65,     4.39,     4.69,     4.99,    -0.26,     0.04,     0.34 
23        ,     5.54,     6.03,     6.01,     5.99,     0.49,     0.47,     0.45 
24        ,    12.26,    11.28,    11.54,    11.80,    -0.98,    -0.72,    -0.46 
25        ,    26.14,    25.24,    25.72,    26.19,    -0.90,    -0.42,     0.05 
26        ,    17.14,    15.98,    16.35,    16.73,    -1.16,    -0.79,    -0.41 
27        ,    66.06,    67.92,    68.38,    68.84,     1.86,     2.32,     2.78 
28        ,    31.26,    29.44,    30.12,    30.79,    -1.82,    -1.14,    -0.47 
29        ,    13.05,    15.21,    14.70,    14.18,     2.16,     1.65,     1.13 
30        ,     9.98,    10.48,    10.54,    10.60,     0.50,     0.56,     0.62 
31        ,    15.23,    17.18,    16.68,    16.18,     1.95,     1.45,     0.95 
32        ,     6.64,     8.87,     8.38,     7.88,     2.23,     1.74,     1.24 
33        ,     8.70,     6.74,     7.29,     7.84,    -1.96,    -1.41,    -0.86 
34        ,     6.77,     5.95,     6.06,     6.17,    -0.82,    -0.71,    -0.60 


==> anc/files/allData/energies/results_sorted_ISO34_PBE0.csv <==
1         ,     1.49,     1.95,     1.84,     1.73,     0.46,     0.35,     0.24 
2         ,    23.36,    24.39,    24.55,    24.71,     1.03,     1.19,     1.35 
3         ,     7.27,     5.52,     6.25,     6.99,    -1.75,    -1.02,    -0.28 
4         ,     1.06,     0.81,     0.87,     0.92,    -0.25,    -0.19,    -0.14 
5         ,     1.23,     0.67,     0.77,     0.86,    -0.56,    -0.46,    -0.37 
6         ,     2.49,     1.66,     1.78,     1.90,    -0.83,    -0.71,    -0.59 
7         ,    11.15,     9.70,    10.44,    11.18,    -1.45,    -0.71,     0.03 
8         ,    22.59,    22.27,    22.17,    22.07,    -0.32,    -0.42,    -0.52 
9         ,     6.54,     4.75,     5.02,     5.29,    -1.79,    -1.52,    -1.25 
10        ,     3.80,     5.11,     4.92,     4.73,     1.31,     1.12,     0.93 
11        ,     1.58,     6.30,     5.66,     5.02,     4.72,     4.08,     3.44 
12        ,    45.65,    42.61,    43.20,    43.79,    -3.04,    -2.45,    -1.86 
13        ,    36.85,    33.96,    34.17,    34.39,    -2.89,    -2.68,    -2.46 
14        ,    24.58,    22.44,    22.70,    22.96,    -2.14,    -1.88,    -1.62 
15        ,     8.25,     7.31,     7.49,     7.68,    -0.94,    -0.76,    -0.57 
16        ,    10.02,     8.54,     9.22,     9.89,    -1.48,    -0.80,    -0.13 
17        ,    28.51,    27.27,    27.43,    27.60,    -1.24,    -1.08,    -0.91 
18        ,    11.68,    11.10,    11.05,    11.00,    -0.58,    -0.63,    -0.68 
19        ,     4.58,     4.35,     4.32,     4.30,    -0.23,    -0.26,    -0.28 
20        ,    18.12,    18.69,    18.47,    18.24,     0.57,     0.35,     0.12 
21        ,     1.16,     1.15,     1.13,     1.10,    -0.01,    -0.03,    -0.06 
22        ,     4.65,     4.40,     4.54,     4.68,    -0.25,    -0.11,     0.03 
23        ,     5.54,     5.68,     5.71,     5.74,     0.14,     0.17,     0.20 
24        ,    12.26,    11.25,    11.48,    11.71,    -1.01,    -0.78,    -0.55 
25        ,    26.14,    25.06,    25.68,    26.29,    -1.08,    -0.46,     0.15 
26        ,    17.14,    15.06,    15.37,    15.68,    -2.08,    -1.77,    -1.46 
27        ,    66.06,    63.06,    63.13,    63.21,    -3.00,    -2.93,    -2.85 
28        ,    31.26,    29.34,    30.14,    30.94,    -1.92,    -1.12,    -0.32 
29        ,    13.05,    13.30,    12.69,    12.08,     0.25,    -0.36,    -0.97 
30        ,     9.98,    10.19,    10.13,    10.07,     0.21,     0.15,     0.09 
31        ,    15.23,    15.15,    14.68,    14.20,    -0.08,    -0.55,    -1.03 
32        ,     6.64,     7.03,     6.33,     5.64,     0.39,    -0.31,    -1.00 
33        ,     8.70,     4.43,     5.10,     5.76,    -4.27,    -3.60,    -2.94 
34        ,     6.77,     5.94,     6.05,     6.15,    -0.83,    -0.72,    -0.62 


==> anc/files/dAQZ6P/Ar <==
Argon (aug-QZ, all electron, 12S 8P 5D 4F)
 
BASIS
        1S 1200.000
        1S  600.000
        1S  300.000
        1S  150.000  
        1S   72.700
        1S   22.050
        1S   16.350
        2S   15.500
        2S    7.400
        2S    5.500
        3S    5.250
        3S    3.650
        3S    2.400
        3S    1.700
3S     .850
        2P   60.000
        2P   28.000  
        2P   13.150
        2P    7.650
        2P    5.150
        3P    3.450
        3P    2.600
        3P    1.800
        3P    1.170

3D    8.000
3D    4.000
3D    2.000
3D    1.000
4F    6.000
4F    3.000
4F    1.500

3S    0.450
3P    0.600
3D    0.550
END
 
CORE    0  0  0  0
END
 
DESCRIPTION

0/
END
 
FIT
 1S 145.40
 1S 107.90
 1S  80.08
 1S  59.43
 1S  44.10
 1S  27.95
 2S  32.74
 2S  23.01
 3S  23.69
 3S  17.59
 3S  13.06
 4S  12.80
 4S   9.84
 4S   7.57
 4S   5.82
 5S   5.57
 5S   4.39
 5S   3.47
 5S   2.73
 5S   2.16
 5S   1.70
 2P  29.70
 2P  18.84
 3P  17.62
 3P  12.00
 4P  10.83
 4P   7.72
 5P   6.87
 5P   5.06
 5P   3.73
 5P   2.74
 5P   2.02
 3D  24.55
 3D  16.02
 4D  13.89
 4D   9.54
 5D   8.19
 5D   5.83
 5D   4.15
 5D   2.95
 5D   2.10
 4F  25.05
 4F  15.29
 4F   9.33
 5F   7.16
 5F   4.58
 6F   3.54
 6F   2.35
 5G  10.65
 5G   6.30
 5G   3.72
 6G   2.67
END
 


==> anc/files/dAQZ6P/B <==
Boron (aug-QZ, all electron, 8S 5P 4D 4F)
 
BASIS
        1S  160.000
        1S   80.000
        1S   40.000
        1S   20.000
        1S    9.400
        1S    5.500
        1S    3.950
        2S    4.800
        2S    2.100
        2S    1.350
        2S     .950
        2P   20.000
        2P   10.000
        2P    4.200
        2P    1.850
        2P    1.000
        2P     .610

3D   5.000
3D   2.500
3D   1.500
4F   8.000
4F   4.000
4F   2.000

2S   0.500
2P   0.350
3D   0.850
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
0/
END
 
FIT
 1S  18.80
 1S  14.38
 1S  11.00
 1S   7.27
 2S   8.87
 2S   6.44
 2S   4.68
 2S   3.39
 3S   3.60
 3S   2.75
 3S   2.10
 3S   1.60
 3S   1.22
 2P   9.70
 2P   6.50
 2P   4.36
 3P   4.29
 3P   3.06
 3P   2.19
 3P   1.56
 3D   8.40
 3D   5.69
 3D   3.85
 4D   3.46
 4D   2.45
 4F   9.50
 4F   5.96
 4F   3.74
 5F   2.95
 5G   8.20
 5G   4.63
 5G   2.61
END
 


==> anc/files/dAQZ6P/Be <==
Beryllium (aug-QZ, all electron, 7S 4P 3D 3F)
 
BASIS
        1S  140.000
        1S   70.000
        1S   35.000 
        1S   14.000
        1S    7.250
        1S    4.200
        1S    3.000
        2S    3.700
        2S    1.350
        2S     .950
        2S     .710
2P  24.000
2P  12.000 
2P   6.000
2P   3.000
2P   1.500
2P   0.750
3D   4.800
3D   2.400
3D   1.200
4F   8.000
4F   4.000
4F   2.000

2S   0.380
2P   0.400
3D   0.700
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
0/
END
 
FIT
 1S  14.50
 1S  11.04
 1S   8.40
 1S   5.67
 2S   7.08
 2S   5.22
 2S   3.85
 2S   2.84
 3S   3.07
 3S   2.37
 3S   1.84
 3S   1.42
 2P   5.70
 2P   3.93
 2P   2.71
 3P   2.74
 3P   2.00
 3P   1.46
 3D   6.60
 3D   4.46
 3D   3.01
 4D   2.70
 4D   1.91
 4F   8.20
 4F   5.26
 4F   3.37
 5F   2.71
 5G   5.50
 5G   3.63
 5G   2.40
END
 


==> anc/files/dAQZ6P/Ca <==
Calcium (aug-QZ, all electron, 14S 9P 6D 5F)
 
BASIS
        1S 1600.000
        1S  800.000
        1S  400.000 
        1S  195.000
        1S   89.000
        1S   24.850
        1S   18.350
        2S   16.550
        2S    8.450
        2S    6.400
        3S    4.800
        3S    3.350
        3S    2.350
        4S    2.600
        4S    1.500
        4S    1.000
        4S     .690
        2P   64.000 
        2P   32.000
        2P   15.350
        2P    8.900
        2P    6.050
        3P    4.350
        3P    2.900
        3P    1.900

4P    1.800
4P    0.900
3D   14.400
3D    7.200
3D    3.600
3D    1.800
3D    0.900
4F    7.200
4F    3.600
4F    1.800
4F    0.900

4S    0.400
4P    0.500
3D    0.500
END
 
CORE    0  0  0  0
END
 
DESCRIPTION

0/
END
 
FIT
 1S 178.00
 1S 129.39
 1S  94.06
 1S  68.37
 1S  49.70
 1S  31.13
 2S  36.05
 2S  25.11
 3S  25.63
 3S  18.88
 3S  13.91
 4S  13.54
 4S  10.34
 4S   7.90
 5S   7.51
 5S   5.89
 5S   4.62
 6S   4.33
 6S   3.46
 6S   2.77
 7S   2.58
 7S   2.09
 7S   1.70
 7S   1.38
 2P  33.75
 2P  21.49
 3P  20.15
 3P  13.77
 4P  12.46
 4P   8.91
 5P   7.94
 5P   5.86
 6P   5.19
 6P   3.93
 7P   3.47
 7P   2.67
 7P   2.06
 7P   1.59
 3D  26.65
 3D  17.28
 4D  14.90
 4D  10.18
 5D   8.69
 5D   6.15
 6D   5.24
 6D   3.82
 7D   3.25
 7D   2.42
 7D   1.80
 4F  26.65
 4F  16.42
 5F  12.73
 5F   8.22
 6F   6.40
 6F   4.28
 7F   3.36
 7F   2.31
 7F   1.59
 5G  10.70
 5G   6.79
 6G   5.21
 6G   3.43
 7G   2.65
 7G   1.80
END
 


==> anc/files/dAQZ6P/Cd <==
Cadmium (aug-QZ, all electron, 19S 15P 11D 5F)
 
BASIS
        1S 32000.00
        1S 16000.00
        1S 8000.000
        1S 4000.000
        1S 2000.000
        1S  490.000
        1S  165.000
        1S   67.000
        1S   47.600
        2S   40.500
        2S   23.450
        2S   19.000
        3S   13.650
        3S   10.750
        3S    8.550
        4S    7.300
        4S    5.050
        4S    3.700
        5S    2.650
        5S    1.750
        5S    1.200
        5S     .840
        2P 2000.000
        2P 1000.000
        2P  490.000
        2P  165.000
        2P   49.800
        2P   25.550
        2P   18.800
        3P   13.700
        3P   10.350
        3P    8.050
        4P    6.100
        4P    4.150
        4P    2.900
5P    2.500
5P    1.500
5P    0.840
        3D   49.800
        3D   27.000
        3D   18.500
        3D   11.150
        3D    7.450
        4D    6.550
        4D    4.250
        4D    2.550
        4D    1.550
5D    1.250
4F    8.000
4F    4.000
4F    2.000
4F    1.000

5S    0.470
5P    0.470
4D    0.850
END
 
CORE    0 0 0 0
END
 
DESCRIPTION

0/
END
 
FIT
 1S   4000.000
 1S   3014.026
 1S   2271.089
 1S   1711.280
 1S   1289.461
 1S    971.617
 1S    732.120
 1S    551.657
 1S    415.678
 1S    313.216
 1S    236.010
 1S    177.835
 1S    134.000
 1S  85.69
 2S 101.25
 2S  71.65
 3S  74.24
 3S  55.44
 3S  41.40
 4S  40.80
 4S  31.54
 4S  24.38
 5S  23.44
 5S  18.57
 5S  14.71
 6S  13.95
 6S  11.26
 6S   9.09
 7S   8.55
 7S   7.01
 7S   5.74
 8S   5.37
 8S   4.45
 8S   3.69
 8S   3.06
 9S   2.86
 9S   2.39
 9S   2.01
 9S   1.68
 2P  92.55
 2P  55.17
 3P  48.68
 3P  31.46
 4P  27.04
 5P  23.02
 6P  19.54
 6P  14.20
 7P  12.06
 7P   8.95
 8P   7.62
 8P   5.76
 8P   4.35
 9P   3.71
 9P   2.85
 9P   2.19
 9P   1.68
 3D  78.15
 3D  49.05
 4D  41.02
 5D  34.08
 5D  23.52
 6D  19.53
 6D  13.89
 7D  11.56
 7D   8.41
 7D   6.12
 8D   5.11
 8D   3.79
 8D   2.82
 8D   2.09
 4F  69.50
 5F  54.57
 5F  35.67
 6F  28.13
 6F  19.03
 7F  15.10
 7F  10.49
 7F   7.29
 8F   5.82
 8F   4.14
 8F   2.94
 8F   2.09
 5G  28.05
 5G  17.25
 6G  12.83
 6G   8.21
 7G   6.17
 7G   4.07
 8G   3.09
 8G   2.09
END



==> anc/files/dAQZ6P/He <==
Helium (aug-QZ, all electron, 5S 3P 3D)
 
BASIS
        1S  112.000
        1S   56.000 
        1S   28.000
        1S   14.000
        1S    7.000
        1S    3.200
        1S    1.700
        1S    1.160
1S     .600
2P   12.000
2P    6.000 
2P    3.000
2P    1.500
2P     .750
3D    5.000
3D    2.500
3D    1.250

1S   0.350
2P   0.450
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
0/
END
 
FIT
 1S  14.00
 1S  10.78
 1S   8.31
 1S   6.40
 1S   4.24
 1S   2.81
 1S   1.86
 1S   1.23
 1S    .82
 2S   1.00
 2P   4.70
 2P   3.10
 2P   2.05
 2P   1.35
 3D   5.70
 3D   3.65
 3D   2.34
 3D   1.50
 4F   4.00
 4F   2.83
 4F   2.00
 5G   5.00
 5G   2.50
END
 


==> anc/files/dAQZ6P/K <==
Potassium (aug-QZ, all electron, 14S 9P 6D 5F)
 
BASIS
        1S 1300.000          
        1S  640.000
        1S  320.000
        1S  160.000
        1S   80.000
        1S   23.450
        1S   17.350
        2S   15.900
        2S    7.950
        2S    5.950
        3S    4.150
        3S    2.850
        3S    2.000
        4S    2.250
        4S    1.250
        4S     .800
        4S     .550
        2P   60.000
        2P   29.000 
        2P   14.200
        2P    8.250
        2P    5.600
        3P    4.250
        3P    2.650
        3P    1.650

4P    1.500
4P    0.750
3D   15.000
3D    6.000
3D    3.000
3D    1.500
3D    0.750
4F    6.000
4F    3.000
4F    1.500
4F    0.750

4S    0.300
4P    0.400
3D    0.400
END
 
CORE    0  0  0  0
END
 
DESCRIPTION

0/
END
 
FIT
 1S 160.00
 1S 117.73
 1S  86.63
 1S  63.74
 1S  46.90
 1S  28.95
 2S  33.04
 2S  22.75
 3S  22.97
 3S  16.76
 3S  12.23
 4S  11.79
 4S   8.93
 4S   6.77
 5S   6.38
 5S   4.96
 5S   3.86
 6S   3.60
 6S   2.85
 6S   2.27
 7S   2.10
 7S   1.69
 7S   1.36
 7S   1.10
 2P  31.70
 2P  19.28
 3P  17.32
 3P  11.38
 4P   9.94
 4P   6.86
 5P   5.93
 5P   4.24
 6P   3.65
 6P   2.68
 7P   2.30
 7P   1.73
 7P   1.30
 3D  24.95
 3D  15.95
 4D  13.56
 4D   9.14
 5D   7.71
 5D   5.40
 6D   4.55
 6D   3.28
 7D   2.76
 7D   2.04
 7D   1.50
 4F  24.95
 4F  15.08
 5F  11.47
 5F   7.27
 6F   5.57
 6F   3.67
 7F   2.83
 7F   1.92
 7F   1.30
 5G   9.75
 5G   6.07
 6G   4.57
 6G   2.96
 7G   2.25
 7G   1.50
END
 


==> anc/files/dAQZ6P/Kr <==
Krypton (aug-QZ, all electron, 16S 12P 8D 5F)
 
BASIS
        1S 8000.000 
        1S 4000.000
        1S 2000.000
        1S 1000.000 
        1S  540.000
        1S  140.000
        1S   49.100
        1S   34.800
        2S   31.100
        2S   16.150
        2S   12.900
        3S   12.150
        3S    7.550
        3S    5.550
        4S    5.000
        4S    3.650
        4S    2.500
        4S    1.780
4S    0.900
        2P  500.000
        2P  250.000 
        2P  115.000
        2P   38.350
        2P   18.650
        2P   13.250
        3P   10.300
        3P    6.950
        3P    4.950
        4P    4.050
        4P    2.800
        4P    1.800
        4P    1.200
        3D   38.350
        3D   18.000
        3D    9.900
        3D    5.800
        3D    3.600
4D    2.400
4D    1.200
4F    8.000
4F    4.000
4F    2.000
4F    1.000

4S    0.500
4P    0.700
4D    0.650
END
 
CORE    0  0  0  0
END
 
DESCRIPTION

0/
END
 
FIT
 1S 1080.0
 1S 827.41
 1S 633.90
 1S 485.65
 1S 372.06
 1S 285.05
 1S 218.38
 1S 167.31
 1S 128.18
 1S  98.20
 1S  61.53
 2S  71.25
 2S  49.63
 3S  50.66
 3S  37.33
 3S  27.51
 4S  26.76
 4S  20.45
 4S  15.62
 5S  14.85
 5S  11.64
 5S   9.13
 6S   8.57
 6S   6.85
 6S   5.48
 7S   5.10
 7S   4.14
 7S   3.36
 7S   2.73
 7S   2.22
 7S   1.80
 2P  67.75
 2P  42.44
 3P  39.21
 3P  26.42
 4P  23.62
 4P  16.68
 5P  14.71
 5P  10.74
 6P   9.41
 6P   7.05
 7P   6.16
 7P   4.71
 7P   3.60
 7P   2.75
 7P   2.10
 3D  59.00
 3D  36.87
 4D  30.71
 4D  20.29
 5D  16.80
 5D  11.55
 6D   9.56
 6D   6.78
 7D   5.62
 7D   4.08
 7D   2.96
 7D   2.15
 4F  51.60
 4F  31.86
 5F  24.74
 5F  16.00
 6F  12.49
 6F   8.37
 7F   6.58
 7F   4.53
 7F   3.12
 7F   2.15
 5G  21.15
 5G  13.47
 6G  10.36
 6G   6.84
 7G   5.30
 7G   3.60
 7G   2.45
END
 


==> anc/files/dAQZ6P/Li <==
Lithium (aug-QZ, all electron, 7S 4P 3D 3F)
 
BASIS
        1S   80.000
        1S   40.000
        1S   20.000 
        1S   10.000
        1S    5.200
        1S    2.900
        1S    2.050
        2S    2.450
        2S     .900
        2S     .650
        2S     .480
2P  20.000
2P  10.000
2P   4.800
2P   2.400
2P   1.200
2P   0.600
3D   3.600 
3D   1.800
3D   0.900
4F   4.800
4F   2.400
4F   1.200

2S   0.320
2P   0.360
3D   0.500
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
0/
END
 
FIT
 1S  10.40
 1S   7.77
 1S   5.80
 1S   3.90
 2S   4.86
 2S   3.58
 2S   2.63
 2S   1.94
 3S   2.09
 3S   1.61
 3S   1.24
 3S    .96
 2P   4.10
 2P   2.84
 2P   1.97
 3P   2.00
 3P   1.47
 3P   1.08
 3D   4.70
 3D   3.19
 3D   2.16
 4D   1.94
 4D   1.38
 4F   5.30
 4F   3.35
 4F   2.12
 5F   1.68
 5G   3.60
 5G   2.55
 5G   1.80
END
 


==> anc/files/dAQZ6P/Mg <==
Magnesium (aug-QZ, all electron, 11S 6P 4D 4F)
 
BASIS
        1S  500.000
        1S  250.000
        1S  120.000
        1S   54.000
        1S   27.800
        1S   13.700
        1S   10.400
        2S   11.850
        2S    4.450
        2S    2.950
        3S    2.750
        3S    1.650
        3S    1.100
        3S     .750
        2P   30.000
        2P   15.000   
        2P    7.300
        2P    4.050
        2P    2.400

3P    3.600
3P    1.800
3P     .900
3D    3.600
3D    1.800
3D     .900
4F    4.800 
4F    2.400
4F    1.200

3S   0.400
3P   0.500
3D   0.500
END
 
CORE    0  0  0  0
END
 
DESCRIPTION

0/
END
 
FIT
 1S  55.60
 1S  43.92
 1S  34.69
 1S  27.40
 1S  17.57
 2S  20.82
 2S  14.76
 3S  15.33
 3S  11.47
 3S   8.58
 4S   8.47
 4S   6.56
 4S   5.08
 4S   3.93
 5S   3.78
 5S   3.00
 5S   2.38
 5S   1.89
 5S   1.50
 2P  17.75
 2P  11.27
 3P  10.55
 3P   7.19
 4P   6.50
 4P   4.63
 5P   4.12
 5P   3.04
 5P   2.24
 5P   1.65
 3D  15.50
 3D   9.91
 4D   8.44
 4D   5.69
 5D   4.80
 5D   3.36
 5D   2.36
 5D   1.65
 4F  16.10
 4F  10.29
 4F   6.58
 5F   5.27
 5F   3.52
 6F   2.83
 6F   1.95
 5G   6.45
 5G   4.17
 5G   2.69
 6G   2.10
END
 


==> anc/files/dAQZ6P/Na <==
Sodium (aug-QZ, all electron, 11S 7P 4D 4F)
 
BASIS
        1S  400.000
        1S  200.000 
        1S   96.000
        1S   47.000
        1S   23.600
        1S   12.450
        1S    9.450
        2S   10.750
        2S    3.950
        2S    2.500
        3S    2.350
        3S    1.250
        3S     .800
        3S     .550
        2P   30.000
        2P   14.000
        2P    6.300
        2P    3.400
        2P    1.900

3P    3.000
3P    1.500
3P     .750
3D    3.000
3D    1.500
3D     .750
4F    4.000
4F    2.000
4F    1.000

3S   0.350
3P   0.450
3D   0.450
END
 
CORE    0  0  0  0
END
 
DESCRIPTION

0/
END
 
FIT
 1S  47.20
 1S  38.14
 1S  30.82
 1S  24.90
 1S  15.62
 2S  18.11
 2S  12.63
 3S  12.90
 3S   9.51
 3S   7.02
 4S   6.83
 4S   5.22
 4S   3.99
 4S   3.05
 5S   2.90
 5S   2.28
 5S   1.79
 5S   1.40
 5S   1.10
 2P  15.85
 2P   9.89
 3P   9.10
 3P   6.11
 4P   5.44
 4P   3.83
 5P   3.37
 5P   2.45
 5P   1.79
 5P   1.30
 3D  13.95
 3D   8.73
 4D   7.27
 4D   4.81
 5D   3.99
 5D   2.74
 5D   1.89
 5D   1.30
 4F  14.45
 4F   9.03
 4F   5.65
 5F   4.44
 5F   2.90
 6F   2.29
 6F   1.55
 5G   5.40
 5G   3.48
 5G   2.25
 6G   1.75
END
 


==> anc/files/dAQZ6P/Ne <==
Neon (aug-QZ + tight, all electron, 13S 8P 3D 3F)
 
BASIS
        1S  320.000      
        1S  160.000
        1S   80.000
        1S   40.000
        1S   19.650
        1S   11.000
        1S    8.450
        2S    9.300
        2S    4.250
        2S    2.700
        2S    1.900
2S    .950
        2P   30.000
        2P   15.000
        2P    7.100
        2P    4.050
        2P    2.200
        2P    1.300
2P    .700

3D   5.000
3D   2.500
3D   1.500
4F   8.000
4F   4.000
4F   2.000

2S   0.520
2P   0.750
3D   0.800
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
0/
END
 
FIT
 1S  39.30
 1S  29.40
 1S  22.00
 1S  14.05
 2S  16.57
 2S  11.71
 2S   8.28
 2S   5.85
 3S   6.06
 3S   4.52
 3S   3.37
 3S   2.52
 3S   1.88
 3S   1.40
 2P  18.10
 2P  11.70
 2P   7.57
 3P   7.20
 3P   4.98
 3P   3.45
 3P   2.38
 3P   1.65
 3D  14.20
 3D   9.25
 3D   6.02
 4D   5.22
 4D   3.57
 4D   2.45
 4F  15.00
 4F   9.33
 4F   5.80
 5F   4.53
 5F   2.95
 5G  11.10
 5G   6.93
 5G   4.33
 5G   2.70
END
 


==> anc/files/dAQZ6P/Pd <==
Palladium (aug-QZ, all electron, 19S 15P 10D 5F)
 
BASIS
        1S 35000.00
        1S 15200.00
        1S 7600.000
        1S 3800.000
        1S 1900.000
        1S  465.000
        1S  155.000
        1S   63.300
        1S   45.400
        2S   39.050
        2S   22.000
        2S   17.900
        3S   13.650
        3S   10.200
        3S    8.000
        4S    6.950
        4S    4.800
        4S    3.400
        5S    2.750
        5S    1.800
        5S    1.150
        5S     .750
        2P 2000.000
        2P 1000.000
        2P  465.000
        2P  155.000
        2P   46.150
        2P   24.200
        2P   17.800
        3P   11.850
        3P    8.600
        3P    5.850
        4P    5.300
        4P    3.700
        4P    2.600
5P    2.500
5P    1.500
5P    0.750
        3D   46.150
        3D   26.000
        3D   17.350
        3D   10.400
        3D    6.900
        4D    5.100
        4D    3.000
        4D    1.700
        4D     .950
4F    8.000
4F    4.000
4F    2.000
4F    1.000

5S    0.400
5P    0.400
4D    0.500
END
 
CORE    0 0 0 0
END
 
DESCRIPTION

0/
END
 
FIT
 1S   3800.000
 1S   2862.010
 1S   2155.553
 1S   1623.477
 1S   1222.739
 1S    920.918
 1S    693.599
 1S    522.392
 1S    393.445
 1S    296.327
 1S    223.182
 1S    168.092
 1S    126.600
 1S  80.64
 2S  94.90
 2S  66.96
 3S  69.18
 3S  51.53
 3S  38.38
 4S  37.72
 4S  29.10
 4S  22.44
 5S  21.53
 5S  17.02
 5S  13.46
 6S  12.74
 6S  10.26
 6S   8.27
 7S   7.76
 7S   6.35
 7S   5.19
 8S   4.85
 8S   4.02
 8S   3.32
 8S   2.75
 9S   2.56
 9S   2.14
 9S   1.79
 9S   1.50
 2P  87.50
 2P  51.87
 3P  45.54
 3P  29.29
 4P  25.07
 5P  21.26
 6P  17.98
 6P  13.02
 7P  11.02
 7P   8.16
 8P   6.92
 8P   5.22
 8P   3.93
 9P   3.34
 9P   2.56
 9P   1.96
 9P   1.50
 3D  73.70
 3D  45.56
 4D  37.56
 5D  30.81
 5D  21.01
 6D  17.24
 6D  12.12
 7D   9.98
 7D   7.19
 7D   5.18
 8D   4.28
 8D   3.15
 8D   2.31
 8D   1.70
 4F  65.80
 5F  50.83
 5F  32.71
 6F  25.42
 6F  16.95
 7F  13.26
 7F   9.10
 7F   6.24
 8F   4.92
 8F   3.45
 8F   2.42
 8F   1.70
 5G  26.70
 5G  16.43
 6G  12.24
 6G   7.83
 7G   5.89
 7G   3.89
 8G   2.95
 8G   2.00
END



==> anc/files/dAQZ6P/Si <==
Silicon (aug-QZ, all electron, 11S 8P 5D 4F)
 
BASIS
        1S  800.000
        1S  400.000
        1S  160.000
        1S   80.000
        1S   38.750
        1S   16.550
        1S   12.350
        2S   13.900
        2S    5.400
        2S    3.800
        3S    3.600
        3S    2.300
        3S    1.550
        3S    1.110
        2P   40.000
        2P   20.000 
        2P    9.250
        2P    5.300
        2P    3.350
        3P    2.750
        3P    1.750
        3P    1.050
        3P     .700

3D    8.000
3D    4.000
3D    2.000
3D    1.000
4F    5.000
4F    2.500
4F    1.250

3S    0.600
3P    0.400
3D    0.550
END
 
CORE    0  0  0  0
END
 
DESCRIPTION

0/
END
 
FIT
 1S  77.50
 1S  58.36
 1S  43.95
 1S  33.10
 1S  20.67
 2S  23.86
 2S  16.58
 3S  16.88
 3S  12.42
 3S   9.13
 4S   8.86
 4S   6.76
 4S   5.16
 4S   3.93
 5S   3.73
 5S   2.92
 5S   2.29
 5S   1.79
 5S   1.40
 2P  21.85
 2P  13.53
 3P  12.36
 3P   8.25
 4P   7.31
 4P   5.11
 5P   4.47
 5P   3.24
 5P   2.35
 5P   1.70
 3D  18.55
 3D  11.88
 4D  10.13
 4D   6.84
 5D   5.78
 5D   4.06
 5D   2.85
 5D   2.00
 5D   1.40
 4F  19.05
 4F  12.12
 4F   7.71
 5F   6.16
 5F   4.09
 6F   3.28
 6F   2.25
 5G   7.80
 5G   4.61
 5G   2.72
 6G   1.95
END
 


==> anc/files/dAQZ6P/Sr <==
Strontium (aug-QZ, all electron, 18S 13P 9D 5F)
 
BASIS
        1S 9600.000 
        1S 4800.000
        1S 2400.000
        1S 1200.000
        1S  580.000
        1S  151.000
        1S   52.500
        1S   36.900
        2S   32.800
        2S   17.250
        2S   13.850
        3S   13.750
        3S    8.300
        3S    6.150
        4S    4.700
        4S    3.350
        4S    2.350
        5S    2.700
        5S    1.900
        5S    1.150
        5S     .760
        2P  500.000
        2P  250.000
        2P  125.000
        2P   42.900
        2P   20.000
        2P   14.200
        3P   10.600
        3P    7.400
        3P    5.450
        4P    4.150
        4P    2.800
        4P    1.850
5P    1.800
5P    0.900
        3D  105.000
        3D   42.900
        3D   22.500
        3D   11.550
        3D    6.900
        3D    4.350
4D    2.400
4D    1.200
4F    8.000
4F    4.000
4F    2.000
4F    1.000

5S    0.420
5P    0.500
4D    0.650
END
 
CORE    0 0 0 0
END
 
DESCRIPTION

0/
END
 
FIT
 1S 1160.0
 1S 888.26
 1S 680.17
 1S 520.84
 1S 398.83
 1S 305.40
 1S 233.85
 1S 179.07
 1S 137.12
 1S 105.00
 1S  67.83
 2S  80.95
 2S  57.74
 3S  60.27
 3S  45.31
 3S  34.06
 4S  33.77
 4S  26.26
 4S  20.42
 5S  19.74
 5S  15.72
 5S  12.52
 6S  11.93
 6S   9.68
 6S   7.85
 7S   7.42
 7S   6.11
 7S   5.03
 8S   4.72
 8S   3.93
 8S   3.28
 8S   2.73
 9S   2.55
 9S   2.15
 9S   1.81
 9S   1.52
 2P  72.50
 2P  44.20
 3P  39.82
 3P  26.22
 4P  22.94
 5P  19.84
 6P  17.09
 6P  12.59
 7P  10.83
 7P   8.15
 8P   7.02
 8P   5.37
 8P   4.11
 9P   3.55
 9P   2.75
 9P   2.14
 9P   1.66
 3D  64.05
 3D  40.77
 4D  34.54
 5D  29.03
 5D  20.26
 6D  17.00
 6D  12.21
 7D  10.26
 7D   7.54
 7D   5.54
 8D   4.67
 8D   3.50
 8D   2.62
 8D   1.96
 4F  54.90
 5F  43.91
 5F  29.21
 6F  23.43
 6F  16.11
 7F  12.98
 7F   9.16
 7F   6.46
 8F   5.23
 8F   3.77
 8F   2.72
 8F   1.96
 5G  23.10
 5G  14.67
 6G  11.25
 6G   7.41
 7G   5.73
 7G   3.88
 8G   3.02
 8G   2.10
END



==> anc/files/dAQZ6P/Xe <==
Xenon (aug-QZ, all electron, 19S 16P 11D 5F)
 
BASIS
        1S 40000.00
        1S 20000.00
        1S 10000.00
        1S 5000.000
        1S 2300.000
        1S  560.000
        1S  185.000
        1S   77.000
        1S   54.300
        2S   47.450
        2S   26.450
        2S   21.850
        3S   17.500
        3S   13.100
        3S   10.450
        4S    9.350
        4S    6.600
        4S    4.950
        5S    3.550
        5S    2.450
        5S    1.710
5S    1.000
        2P 2400.000
        2P 1200.000
        2P  560.000
        2P  185.000
        2P   61.600
        2P   29.800
        2P   21.850
        3P   15.100
        3P   11.700
        3P    9.250
        4P    8.000
        4P    5.700
        4P    4.200
        5P    3.250
        5P    2.200
        5P    1.500
        5P    1.050
        3D   88.600
        3D   44.000
        3D   22.150
        3D   13.450
        3D    9.300
        4D    7.650
        4D    5.300
        4D    3.700
        4D    2.700
5D    1.500
4F    8.000
4F    4.000
4F    2.000
4F    1.000

5S    0.570
5P    0.570
5D    0.850
END
 
CORE    0  0  0  0
END
 
DESCRIPTION

0/
END
 
FIT
 1S   4600.000
 1S   3465.943
 1S   2611.470
 1S   1967.653
 1S   1482.559
 1S   1117.058
 1S    841.665
 1S    634.166
 1S    477.822
 1S    360.023
 1S    271.265
 1S    204.389
 1S    154.000
 1S  98.73
 2S 116.93
 2S  82.91
 3S  86.07
 3S  64.38
 3S  48.15
 4S  47.52
 4S  36.79
 4S  28.48
 5S  27.42
 5S  21.75
 5S  17.26
 6S  16.38
 6S  13.24
 6S  10.70
 7S  10.08
 7S   8.26
 7S   6.78
 8S   6.35
 8S   5.27
 8S   4.38
 8S   3.63
 9S   3.39
 9S   2.84
 9S   2.39
 9S   2.00
 2P 106.80
 2P  64.01
 3P  56.76
 3P  36.85
 4P  31.81
 5P  27.18
 6P  23.16
 6P  16.88
 7P  14.38
 7P  10.71
 8P   9.14
 8P   6.93
 8P   5.26
 9P   4.49
 9P   3.46
 9P   2.66
 9P   2.05
 3D  90.45
 3D  56.88
 4D  47.65
 5D  39.66
 5D  27.41
 6D  22.80
 6D  16.23
 7D  13.52
 7D   9.86
 7D   7.19
 8D   6.01
 8D   4.46
 8D   3.32
 9D   2.78
 9D   2.10
 4F  79.50
 5F  62.01
 5F  40.29
 6F  31.58
 6F  21.25
 7F  16.76
 7F  11.59
 7F   8.01
 8F   6.36
 8F   4.50
 8F   3.18
 8F   2.25
 5G  32.30
 5G  19.72
 6G  14.57
 6G   9.26
 7G   6.91
 7G   4.53
 8G   3.42
 8G   2.30
END
 


==> anc/files/dAQZ6P/Zn <==
Zinc (aug-QZ, all electron, 15S 9P 7D 5F)
 
BASIS
        1S 6400.000
        1S 3200.000
        1S 1600.000
        1S  800.000
        1S  420.000
        1S   91.000
        1S   36.000
        1S   28.150
        2S   24.350
        2S   13.350
        2S   10.500
        3S    7.700
        3S    5.250
        3S    3.800
        4S    2.800
        4S    1.850
        4S    1.250
        4S     .870
        2P  110.000
        2P   55.000
        2P   26.000
        2P   14.450
        2P   10.400
        3P    7.100
        3P    4.600
        3P    3.150
4P    2.000
4P    1.000
        3D   12.950
        3D    7.200
        3D    4.050
        3D    2.250
        3D    1.310
4D    1.000
4F    8.000
4F    4.000
4F    2.000
4F    1.000

4S    0.460
4P    0.600
4D    0.600
END
 
CORE    0  0  0  0
END
 
DESCRIPTION

0/
END
 
FIT
 1S 840.00
 1S 639.34
 1S 486.61
 1S 370.37
 1S 281.89
 1S 214.55
 1S 163.30
 1S 124.29
 1S  94.60
 1S  72.00
 1S  44.56
 2S  50.98
 2S  35.18
 3S  35.58
 3S  26.01
 3S  19.02
 4S  18.36
 4S  13.93
 4S  10.57
 5S   9.98
 5S   7.77
 5S   6.05
 6S   5.65
 6S   4.49
 6S   3.57
 7S   3.30
 7S   2.67
 7S   2.15
 7S   1.74
 2P  50.45
 2P  31.30
 3P  28.65
 3P  19.15
 4P  16.99
 4P  11.91
 5P  10.43
 5P   7.56
 6P   6.59
 6P   4.90
 7P   4.26
 7P   3.24
 7P   2.46
 7P   1.87
 3D  40.05
 3D  24.80
 4D  20.48
 4D  13.43
 5D  11.03
 5D   7.53
 6D   6.19
 6D   4.36
 7D   3.59
 7D   2.59
 7D   1.87
 4F  38.00
 4F  22.77
 5F  17.19
 5F  10.82
 6F   8.23
 6F   5.38
 7F   4.13
 7F   2.78
 7F   1.87
 5G  16.45
 5G   9.73
 6G   6.98
 6G   4.31
 7G   3.13
 7G   2.00
END
 


==> anc/files/dATZ3P/Ar <==
Argon (aug-TZ3P)
 
BASIS
1S 360.00 
1S 180.00
1S  90.00
1S  45.00
1S  21.90
1S  16.30
2S   6.65
2S   4.75
2P  40.00
2P  20.00
2P   9.30
2P   5.45
3S   4.10
3S   2.60
3S   1.75
3P   3.20
3P   1.90
3P   1.20

3D   4.40  
3D   2.20
4F   2.50

3S   0.90
3P   0.65
3D   1.10
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
END
 
FIT
 1S  43.80
 1S  26.55
 2S  29.78
 2S  20.22
 3S  20.15
 3S  14.53
 3S  10.48
 4S   9.99
 4S   7.49
 4S   5.62
 5S   5.24
 5S   4.04
 5S   3.11
 5S   2.40
 2P  31.20
 3P  20.80
 4P  14.04
 4P   7.60
 5P   5.22
 5P   3.00
 3D  23.55
 4D  15.37
 4D   8.06
 5D   5.37
 5D   3.00
 4F   5.00
 4F   3.00
 5G   3.50
 END



==> anc/files/dATZ3P/B <==
Boron (aug-TZ3P)
 
BASIS
1S 100.00
1S  50.00
1S  25.00
1S  12.00
1S   6.50
1S   4.08
2S   2.80
2S   1.70
2S   1.04
2P  10.00
2P   5.00
2P   2.60
2P   1.26
2P   0.68

3D   4.00
3D   2.00
4F   3.00

2S   0.6000
2P   0.4000
3D   1.0000
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
END
 
FIT
 1S  13.00
 2S  14.79
 2S  10.16
 2S   6.98
 2S   4.80
 3S   4.83
 3S   3.52
 3S   2.56
 3S   1.87
 3S   1.36
 2P   9.10
 2P   5.17
 3P   4.36
 3P   2.71
 3P   1.68
 3D   6.08
 3D   3.69
 3D   2.24
 3D   1.36
 4F   5.00
 4F   3.50
 5G   4.50
 END
 


==> anc/files/dATZ3P/Be <==
Beryllium (aug-TZ3P)
 
BASIS
1S  88.00
1S  44.00
1S  22.00
1S  11.00
1S   5.46
1S   3.18
2S   2.22
2S   1.22
2S   0.78
2P   6.000
2P   3.000
2P   1.598     
2P   0.940     
2P   0.553

3D   3.80
3D   1.90
4F   2.85

2P   0.3405
2S   0.4903
3D   1.0000
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
END
 
FIT
 1S  10.92
 1S   7.21
 2S   8.80
 2S   6.39
 3S   6.78
 3S   4.63
 3S   3.17
 3S   2.17
 3S   1.48
 2P   7.68
 2P   3.87
 2P   1.95
 3P   1.48
 3D   4.44
 3D   2.56
 3D   1.48
 4F   5.00
 4F   3.50
 5G   4.00
 END
 


==> anc/files/dATZ3P/Ca <==
Calcium (aug-TZ3P)

BASIS
1S 400.00
1S 200.00
1S 100.00
1S  50.00
1S  24.40
1S  18.25
2S   7.40
2S   4.85
2P  44.00
2P  22.00
2P  10.85
2P   6.45
3S   4.00
3S   2.55
3P   4.00
3P   2.70
3P   1.85
4S   1.65
4S   1.05
4S   0.70
4P   1.06

3D   4.80
3D   2.40
3D   1.20
4F   1.800

4S   0.40
4P   0.55
3D   0.60
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
END
 
FIT
 1S  48.80
 2S  54.16
 2S  36.47
 3S  36.04
 3S  25.81
 4S  24.43
 4S  18.20
 4S  13.56
 5S  12.58
 5S   9.64
 5S   7.39
 6S   6.78
 6S   5.31
 6S   4.16
 6S   3.25
 7S   2.97
 7S   2.37
 7S   1.88
 7S   1.50
 2P  35.25
 3P  22.58
 4P  14.73
 5P   9.81
 5P   5.47
 6P   3.71
 6P   2.17
 7P   1.50
 3D  21.70
 4D  14.87
 5D  10.34
 5D   6.02
 6D   4.25
 6D   2.58
 7D   1.85
 4F   7.00
 5F   5.81
 5F   4.00
 5G   3.50
 END
 


==> anc/files/dATZ3P/Cd <==
Cadmium (aug-TZ3P, all-electron)

BASIS
        1S 5600.000
        1S 2800.000
        1S 1400.000
        1S  680.000
        1S  333.000
        1S   82.900
        1S   48.200
        2S   56.050
        2S   20.600
        3S   10.700
        3S    6.650
        4S    6.800
        4S    4.300
        5S    2.800
        5S    1.700
        5S    1.070
        2P  124.000
        2P   62.000
        2P   30.700
        2P   19.750
        3P   11.750
        3P    8.600
        4P    6.450
        4P    4.350
        4P    3.050
        3D   18.600
        3D   11.200
        3D    7.500
        4D    5.100
        4D    2.900
        4D    1.630

        5P    1.700
        4F    4.000
        4F    2.000

5S   0.55
5P   0.85
4D   0.80
END

CORE    0  0  0  0
END

DESCRIPTION
 
END

FIT
 1S    666.000
 1S    482.586
 1S    349.684
 1S    253.382
 1S    183.601
 1S    133.038
 1S     96.400
 1S  57.30
 2S  63.08
 2S  42.20
 3S  41.45
 3S  29.52
 4S  27.80
 4S  20.61
 5S  19.03
 5S  14.52
 6S  13.27
 6S  10.35
 7S   9.41
 7S   7.47
 8S   6.77
 8S   5.45
 8S   4.38
 9S   3.97
 9S   3.23
 9S   2.63
 9S   2.14
 2P  67.95
 3P  52.87
 4P  40.78
 5P  31.53
 6P  24.52
 6P  16.37
 7P  12.82
 7P   8.80
 8P   6.94
 8P   4.87
 9P   3.87
 9P   2.77
 3D  59.40
 4D  41.00
 5D  28.71
 6D  20.40
 6D  12.48
 7D   8.99
 7D   5.69
 8D   4.15
 8D   2.70
 4F  50.20
 5F  30.37
 6F  18.89
 6F  10.15
 7F   6.47
 7F   3.63
 5G  22.40
 6G  11.99
 7G   6.65
 7G   3.26
END



==> anc/files/dATZ3P/He <==
Helium (aug-TZ3P)
 
BASIS
1S   1.15
1S   1.65
1S   3.05
1S   6.00
1S  12.00
1S  24.00
1S  50.00

2P   8.00
2P   4.00
2P   2.00
2P   1.00
3D   2.00

2P   1.0998
1S   0.5986
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
END
 
FIT
 1S   6.10
 1S   4.41
 1S   3.18
 1S   2.30
 2S   1.50
 2P   4.00
 2P   2.65
 2P   1.75
 3D   4.00
 3D   2.50
 4F   3.00
 5G   4.00
END
 


==> anc/files/dATZ3P/K <==
Potassium (aug-TZ3P)
 
BASIS
1S 400.00
1S 200.00 
1S 100.00
1S  48.00
1S  23.05
1S  17.25
2S   7.00
2S   4.75
2P  40.00
2P  20.00
2P  10.05
2P   5.95
3S   3.60
3S   2.25
3P   3.55
3P   2.25
3P   1.50
4S   1.45
4S   0.85
4S   0.55
4P   0.80

3D   5.60
3D   2.80
3D   1.40
4F   1.600

4S   0.30
4P   0.45
3D   0.70
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
END
 
FIT
 1S  46.10
 2S  50.57
 2S  33.73
 3S  33.04
 3S  23.47
 4S  22.05
 4S  16.31
 4S  12.07
 5S  11.12
 5S   8.47
 5S   6.45
 6S   5.88
 6S   4.58
 6S   3.56
 6S   2.77
 7S   2.52
 7S   1.99
 7S   1.58
 7S   1.25
 2P  33.10
 3P  20.74
 4P  13.27
 5P   8.69
 5P   4.77
 6P   3.19
 6P   1.84
 7P   1.25
 3D  20.10
 4D  13.50
 5D   9.23
 5D   5.28
 6D   3.67
 6D   2.20
 7D   1.55
 4F   8.25
 5F   6.29
 5F   4.00
 5G   3.00
 END
 


==> anc/files/dATZ3P/Kr <==
Krypton (aug-TZ3P, all-electron)

BASIS
1S 720.00
1S 360.00
1S 180.00
1S  90.00
1S  43.60
1S  33.95
2S  14.35
2P  80.00
2P  40.00
2P  19.85
2P  13.50
3S   7.35
3S   5.00
3P   8.15
3P   5.30
3D  11.60
3D   6.55
3D   3.85
4S   3.90
4S   2.55
4S   1.75
4P   3.45
4P   2.10
4P   1.30

4D   2.80
4D   1.40
4F   1.80

4S   0.90
4P   0.75
4D   0.70
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
END
 
FIT
 1S  87.20
 2S  98.11
 2S  66.80
 3S  66.71
 3S  48.21
 4S  46.05
 4S  34.59
 4S  25.98
 5S  24.30
 5S  18.76
 5S  14.48
 6S  13.39
 6S  10.55
 6S   8.32
 6S   6.56
 7S   6.03
 7S   4.83
 7S   3.87
 7S   3.10
 2P  63.45
 3P  40.93
 4P  26.86
 5P  17.98
 6P  12.26
 6P   7.21
 7P   5.00
 7P   3.05
 3D  50.15
 4D  32.30
 5D  21.26
 6D  14.27
 6D   8.27
 7D   5.65
 7D   3.40
 4F  22.03
 5F  11.94
 6F   6.72
 7F   3.90
 5G  11.46
 6G   6.32
 7G   3.60
 END
 


==> anc/files/dATZ3P/Li <==
Lithium (aug-TZ3P)
 
BASIS
1S  80.00
1S  36.00
1S  18.00
1S   8.50
1S   4.24
1S   2.26
2S   2.36
2S   0.68
2S   0.46
2P   0.60
2P   1.20
2P   2.40
2P   5.00

3D   2.40
3D   1.20
4F   1.80

2P   0.3640
2S   0.3302
3D   0.7000
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
END
 
FIT
 1S   8.48
 1S   5.43
 2S   6.43
 2S   4.56
 3S   4.73
 3S   3.14
 3S   2.09
 3S   1.39
 3S    .92
 2P   6.60
 2P   2.98
 2P   1.34
 3P   0.92
 3D   4.72
 3D   2.08
 3D   0.92
 4F   5.00
 4F   3.50
 5G   3.50
 END
 


==> anc/files/dATZ3P/Mg <==
Magnesium (aug-TZ3P)

BASIS
1S 240.00 
1S 120.00 
1S  60.00 
1S  30.00  
1S  14.65
1S  10.55
2S   4.40
2S   2.90
2P  30.00
2P  14.50
2P   7.10
2P   3.90
2P   2.35
3S   1.70
3S   1.10
3S   0.75
3P   1.75
3P   0.90

3D   3.00
3D   1.50
4F   1.60

3S   0.40
3P   0.50
3D   0.80
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
END
 
FIT
 1S  29.30
 1S  17.62
 2S  19.62
 2S  13.24
 3S  13.12
 3S   9.41
 3S   6.75
 4S   6.41
 4S   4.78
 4S   3.57
 5S   3.32
 5S   2.55
 5S   1.95
 5S   1.50
 2P  21.75
 3P  16.47
 3P   9.24
 4P   6.96
 4P   4.18
 5P   3.17
 5P   2.00
 3D  15.71
 3D   8.91
 4D   6.78
 4D   4.11
 5D   3.14
 5D   2.00
 4F   5.00
 4F   3.00
 5G   3.50
 END
 


==> anc/files/dATZ3P/Na <==
Sodium (aug-TZ3P)

BASIS
1S 220.00
1S 110.00
1S  54.00
1S  27.00
1S  13.45
1S   9.60
2S   4.05
2S   2.55
2P  25.00
2P  12.50
2P   6.10
2P   3.30
2P   1.90
3S   1.35
3S   0.80
3S   0.55
3P   0.79

3D   2.40
3D   1.20
4F   1.30

3S   0.30
3P   0.40
3D   0.60
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
END
 
FIT
 1S  26.90
 1S  15.76
 2S  17.12
 2S  11.32
 3S  11.01
 3S   7.76
 3S   5.48
 4S   5.11
 4S   3.76
 4S   2.76
 5S   2.53
 5S   1.92
 5S   1.45
 5S   1.10
 2P  19.55
 3P  15.11
 3P   8.64
 4P   6.63
 4P   4.05
 5P   3.12
 5P   2.00
 3D  14.25
 3D   8.26
 4D   6.41
 4D   3.97
 5D   3.09
 5D   2.00
 4F   5.00
 4F   3.00
 5G   3.00
 END
 


==> anc/files/dATZ3P/Ne <==
Neon (aug-TZ3P)
 
BASIS
1S 200.00 
1S 100.00 
1S  50.00 
1S  25.00 
1S  12.45
1S   8.70
2S   3.65
2S   2.20
2S   1.55
2P  22.00
2P  11.00
2P   5.50
2P   2.85
2P   1.45

3D   4.00
3D   2.00
4F   3.00

2S   0.80
2P   0.77
3D   1.00
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
END
 
FIT
 1S  24.90
 2S  27.42
 2S  18.35
 2S  12.28
 2S   8.22
 3S   8.07
 3S   5.75
 3S   4.10
 3S   2.92
 3S   2.08
 3S   1.48
 2P  16.45
 2P   8.29
 3P   6.28
 3P   3.53
 3P   1.98
 3D  10.70
 3D   6.57
 3D   4.04
 3D   2.48
 4F   6.50
 4F   3.75
 5G   4.50
 END



==> anc/files/dATZ3P/Pd <==
Palladium (aug-TZ3P, all-electron)

BASIS
        1S 4800.000
        1S 2400.000
        1S 1200.000 
        1S  600.000
        1S  306.000
        1S   76.400
        1S   45.900
        2S   53.800
        2S   19.550
        3S   10.150
        3S    6.650
        4S    6.150
        4S    3.900
        5S    2.500
        5S    1.450
        5S     .850
        2P  120.000
        2P   60.000
        2P   29.100
        2P   18.750
        3P   11.250
        3P    8.100
        4P    5.950
        4P    3.950
        4P    2.700
        3D   17.550
        3D   10.450
        3D    6.900
        4D    4.250
        4D    2.200
        4D    1.100

        5P    1.450
        4F    4.000
        4F    2.000

5S   0.45
5P   0.75
4D   0.55 
END

CORE    0  0  0  0
END

DESCRIPTION
 
END

FIT
 1S    612.000
 1S    446.101
 1S    325.174
 1S    237.027
 1S    172.774
 1S    125.939
 1S     91.800
 1S  53.67
 2S  58.19
 2S  38.43
 3S  37.30
 3S  26.28
 4S  24.50
 4S  18.00
 5S  16.47
 5S  12.46
 6S  11.30
 6S   8.74
 7S   7.89
 7S   6.21
 8S   5.59
 8S   4.47
 8S   3.57
 9S   3.21
 9S   2.60
 9S   2.10
 9S   1.70
 2P  64.65
 3P  49.41
 4P  37.53
 5P  28.62
 6P  21.98
 6P  14.50
 7P  11.22
 7P   7.62
 8P   5.94
 8P   4.13
 9P   3.24
 9P   2.30
 3D  56.35
 4D  37.26
 5D  25.12
 6D  17.23
 6D  10.19
 7D   7.11
 7D   4.36
 8D   3.09
 8D   1.95
 4F  47.90
 5F  28.27
 6F  17.19
 6F   9.04
 7F   5.64
 7F   3.10
 5G  20.90
 6G   9.98
 7G   4.98
 7G   2.20
END



==> anc/files/dATZ3P/Si <==
Silicon (aug-TZ3P)
 
BASIS
1S 300.00
1S 140.00
1S  70.00
1S  35.00
1S  17.05
1S  12.45
2S   5.15
2S   3.60
2P  30.00
2P  14.00
2P   6.85
2P   3.65
3S   2.95
3S   1.85
3S   1.20
3P   2.00
3P   1.20
3P   0.75

3D   3.50
3D   1.75
4F   1.90

3S   0.65
3P   0.40
3D   0.90
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
END
 
FIT
 1S  34.10
 1S  20.15
 2S  22.06
 2S  14.69
 3S  14.37
 3S  10.19
 3S   7.23
 4S   6.78
 4S   5.01
 4S   3.70
 5S   3.41
 5S   2.59
 5S   1.97
 5S   1.50
 2P  23.90
 3P  17.13
 4P  12.31
 4P   7.08
 5P   5.14
 5P   3.12
 5P   1.89
 3D  18.40
 4D  12.38
 4D   6.68
 5D   4.57
 5D   2.62
 5D   1.50
 4F   5.00
 4F   3.00
 5G   3.88
 END
 


==> anc/files/dATZ3P/Sr <==
Strontium (aug-TZ3P, all-electron)

BASIS
        1S 4000.000
        1S 2000.000
        1S 1000.000
        1S  500.000
        1S  227.000
        1S   56.800
        1S   37.100
        2S   43.900
        2S   15.600
        3S    8.050
        3S    5.600
        4S    4.000
        4S    2.600
        5S    1.800
        5S    1.150
        5S     .760
        2P   90.000
        2P   45.000
        2P   22.800
        2P   14.800
        3P    8.900
        3P    5.900
        4P    4.000
        4P    2.650
        4P    1.800
        3D   13.050
        3D    7.450
        3D    4.500

        5P    1.150
        4D    3.000
        4D    1.500
        4F    4.000
        4F    2.000

5S   0.40
5P   0.58
4D   0.80
END

CORE    0  0  0  0
END

DESCRIPTION
 
END

FIT
 1S    454.000
 1S    335.697
 1S    248.221
 1S    183.540
 1S    135.713
 1S    100.349
 1S     74.200
 1S  43.78
 2S  47.87
 2S  31.84
 3S  31.11
 3S  22.05
 4S  20.68
 4S  15.26
 5S  14.04
 5S  10.67
 6S   9.72
 6S   7.55
 7S   6.85
 7S   5.41
 8S   4.89
 8S   3.92
 8S   3.15
 9S   2.84
 9S   2.31
 9S   1.87
 9S   1.52
 2P  51.90
 3P  39.84
 4P  30.38
 5P  23.25
 6P  17.91
 6P  11.85
 7P   9.20
 7P   6.26
 8P   4.90
 8P   3.41
 9P   2.69
 9P   1.91
 3D  44.55
 4D  30.59
 5D  21.32
 6D  15.09
 6D   9.19
 7D   6.59
 7D   4.16
 8D   3.02
 8D   1.96
 4F  38.30
 5F  22.44
 6F  13.55
 6F   7.08
 7F   4.39
 7F   2.40
 5G  16.00
 6G   8.66
 7G   4.85
 7G   2.40
END



==> anc/files/dATZ3P/Xe <==
Xenon (aug-TZ3P, all-electron)

BASIS
        1S 6400.000
        1S 3200.000
        1S 1600.000
        1S  800.000
        1S  397.000
        1S   99.300
        1S   55.100
        2S   62.700
        2S   23.700
        3S   12.550
        3S    9.000
        4S    8.950
        4S    5.700
        5S    4.000
        5S    2.650
        5S    1.800
        2P  400.000
        2P  200.000
        2P   99.300
        2P   36.100
        2P   22.850
        3P   13.450
        3P   10.150
        4P    7.250
        4P    4.850
        5P    3.300
        5P    2.050
        5P    1.290
        3D   22.350
        3D   13.550
        3D    9.300
        4D    7.000
        4D    4.600
        4D    3.100

        5D    2.000
        4F    4.000
        4F    2.000

5S   0.90
5P   0.65
5D   1.00 
END

CORE    0  0  0  0
END

DESCRIPTION
 
END

FIT
 1S    794.000
 1S    571.322
 1S    411.094
 1S    295.802
 1S    212.844
 1S    153.152
 1S    110.200
 1S  65.82
 2S  72.79
 2S  48.87
 3S  48.17
 3S  34.41
 4S  32.50
 4S  24.16
 5S  22.37
 5S  17.11
 6S  15.68
 6S  12.26
 7S  11.17
 7S   8.88
 8S   8.07
 8S   6.50
 8S   5.24
 9S   4.76
 9S   3.88
 9S   3.16
 9S   2.58
 2P  77.95
 3P  63.73
 4P  51.29
 5P  41.19
 5P  27.52
 6P  22.15
 6P  15.29
 7P  12.36
 7P   8.75
 8P   7.11
 8P   5.14
 9P   4.20
 9P   3.09
 3D  68.65
 4D  50.71
 5D  37.72
 6D  28.32
 6D  18.27
 7D  13.85
 7D   9.21
 8D   7.05
 8D   4.80
 9D   3.71
 9D   2.58
 4F  57.10
 5F  36.41
 6F  23.75
 7F  15.80
 7F   9.26
 8F   6.27
 8F   3.80
 5G  27.10
 6G  15.91
 7G   9.60
 8G   5.94
 8G   3.29
END



==> anc/files/dATZ3P/Zn <==
Zinc (aug-TZ3P, all-electron)

BASIS
1S 600.00
1S 280.00
1S 140.00 
1S  70.00
1S  35.25
1S  27.85
2S  11.80
2S   6.60
2P  70.00
2P  33.00
2P  16.65
2P  10.90
3S   7.20
3S   4.35
3P   7.100
3P   4.600
3P   3.150
3D  15.40 
3D   7.70
3D   3.70
3D   1.68
4S   2.70
4S   1.60
4S   1.00
4P   1.54

4F   2.200

4S   0.55
4P   0.80
3D   0.90
END
 
CORE    0  0  0  0
END
 
DESCRIPTION
 
END
 
FIT
 1S  70.50
 2S  76.90
 2S  51.06
 3S  49.80
 3S  35.24
 4S  32.98
 4S  24.32
 4S  17.93
 5S  16.47
 5S  12.50
 5S   9.49
 6S   8.63
 6S   6.70
 6S   5.20
 6S   4.04
 7S   3.65
 7S   2.89
 7S   2.28
 7S   1.80
 2P  51.90
 3P  34.60
 4P  23.36
 5P  16.04
 5P   9.22
 6P   6.43
 6P   3.87
 7P   2.74
 3D  38.95
 4D  26.29
 5D  18.05
 5D  10.37
 6D   7.24
 6D   4.35
 7D   3.08
 4F  20.50
 5F  11.58
 5F   5.51
 6F   3.22
 5G  13.55
 5G   7.20
 5G   3.83
 END
 

